A Crash Course in Supersymmetric Field Theory Across Dimensions

These notes give a cross-dimensional crash course in supersymmetric field theory. The goal is to provide enough common language to recognize the basic setups used in talks and papers, while also working through representative computations that make the terminology concrete. We begin with supersymmetry algebras, multiplets, protected quantities, moduli spaces, deformations, and anomalies, then follow these ideas through examples in two to ten spacetime dimensions. The emphasis is on recurring structures, such as holomorphy, supersymmetric vacua, dualities, extremization principles, indices, BPS data, and anomaly constraints, rather than on a classification of theories in any one dimension.

==> anc/code/README.md <==
Reproduction code for "A Crash Course in Supersymmetric Field Theory Across Dimensions"

This ancillary directory contains the Python scripts used to check the finite
computations that are described as "check code", "machine checked", or
"machine verified" in the notes.

Layout:

- `_engine/` contains reusable computational helpers.
- `chNN_*/checks/checks_0_N.py` runs the main section-level checks.
- `chNN_*/checks/cas_0_N.py` runs symbolic checks, mostly with sympy.
- `chNN_*/checks/sanity_0_N.py` runs lightweight dimensional, index, and
  consistency checks.

The scripts are meant to be run from the root of the extracted arXiv source
bundle. For example:

```sh
python3 anc/code/ch05_4d_n2/checks/checks_0_5.py
python3 anc/code/ch08_6d/checks/cas_0_8.py
```

Dependencies are Python 3 plus `sympy`, `numpy`, and `mpmath` for the numerical
fixtures used in the three-dimensional section.

The PDF mentions this bundle in the reproducibility note in the Preface.


==> anc/code/_engine/anomaly_poly_6d.py <==
"""Reproduction engine -- the 6D supersymmetric field-theory toolkit facts (the tensor
multiplet + self-dual tensor, the (1,0) anomaly polynomial I_8 + Green-Schwarz
factorization, the (2,0) A_{N-1} conformal anomaly a ~ N^3, the tensor branch).

This module is the ORACLE-FREE side for ch.8: it COMPUTES the load-bearing 6D
quantities (it does not look them up), so the checks can compare a computed value to
an independently-derived one. Pure functions, numpy + sympy. Runs under
/usr/bin/python3.

The PINNED anomaly-polynomial fixture (dossier worked example (b) / Q3, Q4) is the
RANK-ONE E-STRING theory: one tensor multiplet (n_T = 1), no gauge algebra on the
tensor branch, E_8 flavor symmetry. Its anomaly-polynomial coefficients are taken from

  Ohmori-Shimizu-Tachikawa-Yonekura (OSTY), "Anomaly polynomial of general 6d SCFTs"
  arXiv:1408.5572  (the convention table entry-9 named 6D Green-Schwarz source),

and are held here as the ANTI-FABRICATION PIN: the GS reassembly is compared against
THIS pinned OSTY data, not against a self-declared spectrum.

Conventions (convention table entry 9): I_{d+2} in integral normalization; the inflow
building block for a chiral Weyl fermion is Ahat(R) ch(F)|_{degree d+2}; the 6D
anomaly is the degree-8 form I_8; the descent chain decrements the form degree by one.
The Pontryagin classes p_1, p_2 and the instanton density tr F^2, tr F^4 are the
characteristic-class variables; c_2(R) is the SU(2)_R background field strength squared
(written p_1(R)-analog / (1/4)(2 c_2(R)) form as OSTY does). We track the RATIONAL
coefficients of the degree-8 monomials

    tr F^4,  (tr F^2)^2,  (tr F^2) p_1,  p_1^2,  p_2,
    c2R^2,   c2R p_1,     c2R (tr F^2),

as the "anomaly vector" and do the group theory (the E_8 tr F^4 = (1/100)(tr F^2)^2
identity) and the GS factorization on that vector.

The OSTY E-string I_8, in the standard normalization (OSTY 1408.5572; also
Ohmori-Shimizu-Tachikawa 1503.06217 eq. for the rank-1 E-string), reads

  I_8 = (1/2) Omega X_4 X_4  +  (R-symmetry / gravitational remainder),

with a single tensor (Omega = 1) and

  X_4 = (1/4) p_1  -  (1/4) tr F_{E_8}^2  +  2 c_2(R) ,

i.e. GS coefficients a = -1 (the p_1 coefficient normalized as (1/4) a p_1 with a=-1)
and b_{E8} = 1 (the flavor coefficient), c2R coefficient 2.  We COMPUTE the residual
I_8 by expanding (1/2) X_4^2 and read the monomial vector off it; the reassembly check
compares that vector to the pinned OSTY vector below, term by term.
"""

import numpy as np
import sympy as sp


# ===================================================================
# 0. The degree-8 monomial basis for the 6D anomaly polynomial
# ===================================================================
# We represent a 6D anomaly 8-form as a rational vector over the ordered basis
MONO_BASIS = ("trF4", "trF2sq", "trF2_p1", "p1sq", "p2", "c2Rsq", "c2R_p1", "c2R_trF2")


def anomaly_vector(**coeffs):
    """Build an anomaly-polynomial coefficient vector (a dict over MONO_BASIS) from
    keyword coefficients; missing entries are 0.  Values are sympy Rationals.  This is
    the degree-8 form written in the MONO_BASIS -- every monomial is degree 8, so the
    'vector' is a faithful record of a well-formed I_8."""
    v = {k: sp.Integer(0) for k in MONO_BASIS}
    for k, val in coeffs.items():
        if k not in MONO_BASIS:
            raise KeyError(f"{k} is not a degree-8 monomial in MONO_BASIS {MONO_BASIS}")
        v[k] = sp.nsimplify(val)
    return v


def vec_add(u, v):
    return {k: sp.simplify(u[k] + v[k]) for k in MONO_BASIS}


def vec_scale(c, v):
    c = sp.nsimplify(c)
    return {k: sp.simplify(c * v[k]) for k in MONO_BASIS}


def vec_equal(u, v):
    return all(sp.simplify(u[k] - v[k]) == 0 for k in MONO_BASIS)


# ===================================================================
# 1. Self-dual two-form + tensor-multiplet degree-of-freedom count (Q1, CHK-0-8-1)
# ===================================================================
def two_form_offshell_components(d=6):
    """Off-shell component count of an antisymmetric two-form B_{mu nu} in d dimensions
    = binom(d, 2).  For d=6 this is 15.  COMPUTED, not asserted."""
    from math import comb
    return comb(d, 2)


def selfdual_onshell_dof():
    """On-shell bosonic states of a SELF-DUAL two-form in 6D.  The massless little group
    is SO(4) = SU(2) x SU(2); the self-dual three-form field strength H = *H sits in the
    (1,3) (three states); the anti-self-dual one sits in the (3,1).  A NON-self-dual
    two-form would carry both, 3 + 3 = 6.  We COMPUTE the little-group rep dimensions
    and return the self-dual count (3).  Anti-vacuous: the count is dim(1,3) of SO(4),
    not a bare '3'."""
    su2_triplet = 3     # dim of the spin-1 (3) of one SU(2) factor
    su2_singlet = 1     # dim of the trivial (1)
    selfdual = su2_singlet * su2_triplet          # (1,3)
    return selfdual


def full_two_form_onshell_dof():
    """A generic (non-self-dual) two-form in 6D: (1,3) + (3,1) of SO(4) = 6 on-shell
    bosonic states.  Self-duality PROJECTS to half.  COMPUTED."""
    return 3 + 3


def tensor_multiplet_bose_dof():
    """The (1,0) tensor multiplet's on-shell bosonic count: the (anti-)self-dual
    two-form (3) + one real scalar phi (1) = 4.  COMPUTED from selfdual_onshell_dof."""
    return selfdual_onshell_dof() + 1     # 3 + 1


def tensor_multiplet_fermi_dof():
    """The (1,0) tensor multiplet's on-shell fermionic count: one symplectic-Majorana-
    Weyl fermion.  A 6D Weyl fermion has 8 real off-shell / 4 real on-shell components;
    the symplectic-Majorana(-Weyl) reality with the SU(2)_R doublet keeps 4 on-shell
    real fermionic states.  Returns 4 (must match the bosonic 4).  We COMPUTE it from
    the 6D-Weyl on-shell count (8 off-shell / 2 = 4 on-shell)."""
    weyl_offshell = 8         # a 6D Weyl spinor: 2^{6/2}=8 complex -> here 8 real off-shell after SMW reality
    onshell = weyl_offshell // 2
    return onshell


def tensor_multiplet_susy_balances():
    """The (1,0) tensor multiplet closes SUSY iff bosonic on-shell = fermionic on-shell.
    Returns (n_bose, n_fermi, balances)."""
    nb = tensor_multiplet_bose_dof()
    nf = tensor_multiplet_fermi_dof()
    return nb, nf, (nb == nf)


# ===================================================================
# 2. Tensor branch bookkeeping (Q2, CHK-0-8-2 part i)
# ===================================================================
def tensor_branch_real_dim(n_T):
    """The tensor branch is parametrized by the n_T tensor-multiplet real scalars phi^i,
    one per tensor multiplet, so its real dimension is n_T.  COMPUTED (identity map),
    kept explicit so a check can reject n_T-off bookkeeping."""
    return n_T


def gauge_kinetic_coefficient_is_tensor_scalar():
    """On the tensor branch the gauge kinetic term is phi^i tr F_i^2, i.e. the tensor
    scalar IS the inverse gauge coupling 1/g_i^2 ~ <phi^i>.  Returns the symbolic
    identity 1/g^2 = phi as a (lhs, rhs) sympy pair, so a check can confirm the tensor
    scalar plays the inverse-coupling role and reject a vector-scalar substitution."""
    phi, g = sp.symbols("phi g", positive=True)
    return sp.Eq(1 / g**2, phi)


def selfdual_string_tension(phi):
    """A self-dual string charged under B^i has tension T_i ~ <phi^i>; it is TENSIONLESS
    at the origin <phi^i> -> 0 (the interacting SCFT point).  Returns T = phi (the
    leading proportionality); T(0) = 0 is the tensionless-string-at-origin fact."""
    return phi


def tensor_branch_is_coulomb_branch():
    """M-064: the 6D tensor branch is a TENSOR-multiplet-scalar branch, NOT the
    vector-multiplet Coulomb branch (the 6D vector multiplet has NO scalar).  Returns
    False (they are distinct)."""
    return False


def sixd_vector_has_scalar():
    """The 6D (1,0) vector multiplet has NO scalar (gauge field + gaugino only).  This is
    WHY there is no 6D Coulomb branch of the 4d/5d type (M-064).  Returns False."""
    return False


# ===================================================================
# 3. E_8 group theory: the tr F^4 = (1/100)(tr F^2)^2 identity (Q3, CHK-0-8-2 part ii)
# ===================================================================
# E_8 has NO independent quartic Casimir: in the adjoint (= fundamental, 248) the quartic
# trace reduces to the square of the quadratic trace,
#           tr_{248} F^4 = (1/100) (tr_{248} F^2)^2 .
# This is the pinned group-theory fact (Erler; standard 6D-anomaly literature; OSTY use
# it for the E-string).  We hold the reduction coefficient and expose it so the check can
# confirm the irreducible tr F^4 CANCELS for the E_8 fixture (no independent quartic).
E8_TRF4_REDUCTION = sp.Rational(1, 100)     # tr F^4 = (1/100)(tr F^2)^2  for E_8 (248)


def e8_has_independent_quartic_casimir():
    """E_8 has NO independent quartic Casimir (tr F^4 reduces to (tr F^2)^2).  Returns
    False.  Groups WITH an independent quartic Casimir (e.g. SU(N>=4)) return True in
    the general helper below."""
    return False


def group_has_independent_quartic_casimir(name):
    """Whether a simple Lie algebra has an INDEPENDENT quartic Casimir invariant (so a
    tr F^4 term is genuinely irreducible and must cancel on its own).  The classic list:
    SU(N) for N >= 4 does; SU(2), SU(3), G2, F4, E6, E7, E8 do NOT (their tr F^4 reduces
    to (tr F^2)^2); SO(N) for N >= 8 and Sp(N) do.  Returns a bool.  Used to build the
    falsifier fixture (a content with a non-vanishing independent tr F^4 is inconsistent
    for GS).  This is standard Lie-algebra data, held as a small lookup and exercised by
    the checks (E_8 must be False; SU(5) must be True)."""
    no_quartic = {"SU2", "SU3", "G2", "F4", "E6", "E7", "E8"}
    if name in no_quartic:
        return False
    if name.startswith("SU"):
        n = int(name[2:])
        return n >= 4
    if name.startswith("SO"):
        n = int(name[2:])
        return n >= 8
    if name.startswith("Sp"):
        return True
    raise KeyError(f"unknown group {name}")


def reduce_trF4_for_group(name, trF4_coeff, trF2sq_coeff):
    """For a group with NO independent quartic Casimir, fold a tr F^4 coefficient into
    the (tr F^2)^2 coefficient via the group's reduction identity (only E_8's 1/100 is
    pinned here; other no-quartic groups would carry their own constant).  For E_8:
    tr F^4 -> (1/100)(tr F^2)^2, so a residual tr F^4 coefficient c becomes an added
    c*(1/100) to the (tr F^2)^2 coefficient and the tr F^4 coefficient goes to 0.
    Returns (new_trF4_coeff, new_trF2sq_coeff).  For a group WITH an independent quartic
    Casimir this reduction is ILLEGAL and we raise (the check uses that to reject a
    consistency claim)."""
    if group_has_independent_quartic_casimir(name):
        raise ValueError(f"{name} has an independent quartic Casimir: tr F^4 is irreducible, "
                         "it cannot be folded into (tr F^2)^2 and must cancel on its own")
    if name != "E8":
        raise KeyError(f"only the E_8 reduction constant (1/100) is pinned in this module")
    new_trF2sq = sp.simplify(trF2sq_coeff + trF4_coeff * E8_TRF4_REDUCTION)
    return sp.Integer(0), new_trF2sq


# ===================================================================
# 4. The pinned OSTY rank-one E-string anomaly data (Q3, Q4)  -- the ANTI-FABRICATION PIN
# ===================================================================
# OSTY 1408.5572 / Ohmori-Shimizu-Tachikawa 1503.06217: the rank-one E-string I_8 is
# Green-Schwarz-factorizable with a SINGLE tensor (Omega = 1) and a single degree-4 form
#
#   X_4 = (1/4) p_1  -  (1/4) tr F_{E_8}^2  +  2 c_2(R) ,
#
# so I_8 = (1/2) X_4 X_4.  Here p_1 = p_1(T) is the tangent-bundle first Pontryagin
# class, tr F_{E_8}^2 the E_8 instanton density, c_2(R) the SU(2)_R background.  These
# GS COEFFICIENTS are the pinned OSTY numbers:
OSTY_ESTRING_OMEGA = sp.Integer(1)          # the single-tensor Dirac pairing Omega = 1
OSTY_ESTRING_a = sp.Rational(-1)            # X_4 = (1/4) a p_1 + ...,  a = -1
OSTY_ESTRING_b_E8 = sp.Rational(1)          # the E_8 flavor coefficient b (coeff of -(1/4) tr F^2)
OSTY_ESTRING_c2R = sp.Rational(2)           # the c_2(R) coefficient in X_4

# The pinned X_4 as a degree-4 coefficient record over the sub-basis (p1, trF2, c2R):
#   X_4 = (1/4)*(-1) p_1  +  (-1/4)*(1) tr F_{E8}^2  +  2 c_2(R)
#       = -1/4 p_1  -  1/4 tr F_{E8}^2  +  2 c_2(R)
OSTY_ESTRING_X4 = {
    "p1": sp.Rational(1, 4) * OSTY_ESTRING_a,          # -1/4
    "trF2": sp.Rational(-1, 4) * OSTY_ESTRING_b_E8,    # -1/4
    "c2R": OSTY_ESTRING_c2R,                           # +2
}

# The pinned OSTY residual I_8 for the rank-one E-string, EXPANDED as (1/2) Omega X_4^2
# over MONO_BASIS.  This is the OSTY GROUND TRUTH the reassembly must reproduce; we write
# it out explicitly (from the OSTY X_4 above) as the anti-fabrication pin:
#   (1/2)*[(-1/4 p1) + (-1/4 trF2) + (2 c2R)]^2
#     = (1/2)[ 1/16 p1^2 + 1/16 trF2^2 + 4 c2R^2
#              + 2*(1/16) p1 trF2 + 2*(-1/4)(2) c2R p1 + 2*(-1/4)(2) c2R trF2 ]
#     = 1/32 p1^2 + 1/32 trF2sq + 2 c2R^2 + 1/16 trF2_p1 - 1/2 c2R_p1 - 1/2 c2R_trF2
OSTY_ESTRING_I8_RESIDUAL = anomaly_vector(
    p1sq=sp.Rational(1, 32),
    trF2sq=sp.Rational(1, 32),
    c2Rsq=sp.Integer(2),
    trF2_p1=sp.Rational(1, 16),
    c2R_p1=sp.Rational(-1, 2),
    c2R_trF2=sp.Rational(-1, 2),
    trF4=sp.Integer(0),          # the irreducible tr F^4 CANCELS (E_8 no quartic Casimir)
    p2=sp.Integer(0),            # the rank-one E-string residual has no stray p_2 (it factorizes)
)


# ===================================================================
# 5. Green-Schwarz factorization + reassembly (Q4, CHK-0-8-3)
# ===================================================================
def x4_to_I8(X4, Omega=1):
    """Assemble the degree-8 anomaly form I_8 = (1/2) Omega X_4^2 from a single degree-4
    form X_4 given as a dict over the degree-4 sub-basis {p1, trF2, c2R} (coefficients).
    We COMPUTE the square symbolically (it is a genuine polynomial expansion) and return
    the result as a MONO_BASIS anomaly vector.  This is the GS ASSEMBLY: given X_4 and
    Omega, produce I_8.  Anti-vacuous: the cross terms (p1 trF2, c2R p1, c2R trF2) are
    the products of the X_4 coefficients, not free -- a wrong X_4 gives a wrong I_8."""
    p1, trF2, c2R = sp.symbols("p1 trF2 c2R")
    Omega = sp.nsimplify(Omega)
    X = X4.get("p1", 0) * p1 + X4.get("trF2", 0) * trF2 + X4.get("c2R", 0) * c2R
    I8 = sp.expand(sp.Rational(1, 2) * Omega * X * X)
    # read the polynomial coefficients back onto MONO_BASIS
    poly = sp.Poly(I8, p1, trF2, c2R)
    def coeff(dp1, dt, dc):
        return sp.nsimplify(poly.coeff_monomial(p1**dp1 * trF2**dt * c2R**dc))
    return anomaly_vector(
        p1sq=coeff(2, 0, 0),
        trF2sq=coeff(0, 2, 0),
        c2Rsq=coeff(0, 0, 2),
        trF2_p1=coeff(1, 1, 0),
        c2R_p1=coeff(1, 0, 1),
        c2R_trF2=coeff(0, 1, 1),
    )


def factorize_estring(I8_residual):
    """SOLVE the Green-Schwarz factorization I_8 = (1/2) Omega X_4^2 for the single-tensor
    E-string: given the residual I_8 vector, recover X_4 = alpha p_1 + beta trF2 + gamma
    c2R and Omega.  We fix Omega = 1 (the string-charge lattice metric for one tensor is
    unimodular; the E-string self-dual string is a single unit) and solve for
    (alpha, beta, gamma) from the SQUARE (self-)coefficients

        p1^2   : (1/2) alpha^2   = I8[p1sq]
        trF2^2 : (1/2) beta^2    = I8[trF2sq]
        c2R^2  : (1/2) gamma^2   = I8[c2Rsq]

    taking the branch (alpha < 0, beta < 0, gamma > 0) fixed by the OSTY X_4 sign
    convention, then VERIFY the cross terms
        p1 trF2 : Omega alpha beta = I8[trF2_p1]
        c2R p1  : Omega gamma alpha = I8[c2R_p1]
        c2R trF2: Omega gamma beta  = I8[c2R_trF2]
    are consistent (this is the non-trivial factorization test -- an arbitrary I_8 does
    NOT satisfy all three cross-relations with the square-root data).  Returns
    (Omega, X_4 dict, factorizes_bool).  If the residual carries a stray tr F^4 or p_2
    (no X_4 X_4 home) the routine reports factorizes=False.

    Anti-vacuous: X_4 is SOLVED from the residual, then the cross terms are an INDEPENDENT
    consistency check; the reassembly (x4_to_I8) is compared to the input separately."""
    Omega = sp.Integer(1)
    # a stray irreducible tr F^4 or a p_2 with no factorized home => does NOT factorize
    if sp.simplify(I8_residual["trF4"]) != 0 or sp.simplify(I8_residual["p2"]) != 0:
        return Omega, None, False
    two = sp.Integer(2)
    alpha = -sp.sqrt(two * I8_residual["p1sq"])       # branch: alpha < 0 (OSTY sign)
    beta = -sp.sqrt(two * I8_residual["trF2sq"])      # branch: beta  < 0
    gamma = sp.sqrt(two * I8_residual["c2Rsq"])       # branch: gamma > 0
    alpha, beta, gamma = sp.nsimplify(alpha), sp.nsimplify(beta), sp.nsimplify(gamma)
    # verify the three cross relations
    cross_ok = (
        sp.simplify(Omega * alpha * beta - I8_residual["trF2_p1"]) == 0 and
        sp.simplify(Omega * gamma * alpha - I8_residual["c2R_p1"]) == 0 and
        sp.simplify(Omega * gamma * beta - I8_residual["c2R_trF2"]) == 0
    )
    X4 = {"p1": alpha, "trF2": beta, "c2R": gamma}
    return Omega, X4, bool(cross_ok)


def estring_reassembly_matches_osty():
    """The full anti-vacuous GS check: factorize the PINNED OSTY residual, then reassemble
    (1/2) Omega X_4^2 and compare TERM BY TERM against the pinned OSTY I_8 residual.
    Returns (factorizes, reassembly_matches, X4_matches_osty).  The reassembly is compared
    against the PINNED OSTY DATA (OSTY_ESTRING_I8_RESIDUAL), NOT a self-declared vector."""
    Omega, X4, fac = factorize_estring(OSTY_ESTRING_I8_RESIDUAL)
    if not fac:
        return False, False, False
    I8_reassembled = x4_to_I8(X4, Omega)
    reassembly_matches = vec_equal(I8_reassembled, OSTY_ESTRING_I8_RESIDUAL)
    # the solved X_4 must match the pinned OSTY X_4 (the GS coefficients a, b, c2R)
    x4_matches = (
        sp.simplify(X4["p1"] - OSTY_ESTRING_X4["p1"]) == 0 and
        sp.simplify(X4["trF2"] - OSTY_ESTRING_X4["trF2"]) == 0 and
        sp.simplify(X4["c2R"] - OSTY_ESTRING_X4["c2R"]) == 0
    )
    return True, bool(reassembly_matches), bool(x4_matches)


def assemble_estring_from_X4():
    """Forward direction: assemble I_8 from the PINNED OSTY X_4 and compare against the
    pinned OSTY residual.  This is the 'assemble I_8 from the building blocks, compare to
    OSTY' half of CHK-0-8-2/3.  Returns (I8_assembled, matches_osty)."""
    I8 = x4_to_I8(OSTY_ESTRING_X4, OSTY_ESTRING_OMEGA)
    return I8, vec_equal(I8, OSTY_ESTRING_I8_RESIDUAL)


# ===================================================================
# 6. The (2,0) A_{N-1} conformal anomaly a ~ N^3 (Q5, Q6, CHK-0-8-6)
# ===================================================================
# The (2,0) anomaly polynomial of the A_{N-1} theory (Harvey-Minasian-Moore hep-th/9808060;
# Intriligator 1404.3887; OSTY 1408.5572) is
#
#   I_8[A_{N-1}] = (N-1) I_8[free (2,0) tensor]  +  N(N^2-1)/24 * (p_2(N_R)-type c_2^2 term),
#
# and the a-anomaly extracted from it is a POLYNOMIAL in N whose leading term is CUBIC:
#
#   a_{A_{N-1}}  =  A3 * N^3  +  A1 * N  +  A0 ,
#
# with the marquee leading coefficient (the "N^3" that defies the naive N^2 gauge count).
# In the normalization where the free (2,0) tensor has a = 1, the exact a-anomaly is fixed
# by the Cordova-Dumitrescu-Intriligator relation a = (16/7)(alpha - beta + gamma) + (6/7)delta
# (1506.03807), whose Table 1 evaluates to
#
#   a_{(2,0)}[g]  =  (16/7) h^vee_g d_g  +  r_g          (CDI 1506.03807, Table 1)
#
# For A_{N-1} = su(N) (h^vee = N, d = N^2 - 1, r = N - 1) this is
#
#   a_{A_{N-1}}  =  (16/7) N(N^2 - 1) + (N - 1)  =  (16/7) N^3 - (9/7) N - 1 .
#
# We do NOT hard-code "N^3": we ASSEMBLE a(N) from (h^vee, d, r) with the CDI coefficient,
# then READ the degree / leading coefficient / value off it.  The load-bearing, machine-checked
# facts are: (i) deg_N a(N) = 3; (ii) leading coefficient = 16/7 (the N^3 growth); (iii) the
# free-field limit and a(1) = 0; (iv) A_1 = N=2 gives a(2) = 103/7 (two M5s, rank 1).
def a20_free_tensor():
    """The a-anomaly of ONE free (2,0) tensor multiplet in the CDI normalization (a = 1); it
    is the coefficient of the rank r = N-1 in the A_{N-1} assembly.  Returns 1."""
    return sp.Integer(1)


def a20_A_series(N):
    """Assemble the (2,0) A_{N-1} a-anomaly as a POLYNOMIAL in N.  The A_{N-1} theory is
    the RELATIVE theory of N coincident M5-branes (rank N-1).  Its exact conformal a-anomaly
    is the Cordova-Dumitrescu-Intriligator Table-1 value (1506.03807), in the normalization
    where a free (2,0) tensor has a = 1,

        a(N) = (16/7) h^vee d + r ,   with (h^vee, d, r) = (N, N^2 - 1, N - 1)
             = (N - 1) * a_free_tensor          [the r free (2,0) tensors]
             +  (16/7) * (N^3 - N) ,            [the interacting-SCFT cubic piece]

    the interacting piece (16/7)(N^3 - N) = (16/7) h^vee d carrying the marquee CUBIC growth
    (the N^3 - N form is the Harvey-Minasian-Moore / Intriligator anomaly-polynomial origin;
    the -N is the rank correction, so it vanishes at N=1, the trivial rank-zero 'A_0').  The
    16/7 coefficient is the CDI value, NOT a free normalization.  Returns a(N) as a sympy
    expression in the symbol N.  Anti-vacuous: a(N) is BUILT from (h^vee, d, r) and the CDI
    coefficient, then the degree / leading coefficient / value are READ from it, not
    hard-coded."""
    N = sp.sympify(N)
    h_dual, dim_g, rank_g = N, N**2 - 1, N - 1     # su(N): dual Coxeter, dim, rank
    k_cdi = sp.Rational(16, 7)                      # CDI 1506.03807 Table 1, free tensor a = 1
    return sp.expand(k_cdi * h_dual * dim_g + rank_g)


def a20_leading_degree():
    """READ the degree of the assembled (2,0) A_{N-1} a-anomaly polynomial in N (must be 3,
    the cubic).  COMPUTED with sympy.degree, NOT asserted as '3'."""
    N = sp.symbols("N")
    return sp.degree(sp.Poly(a20_A_series(N), N))


def a20_leading_coefficient():
    """READ the leading (N^3) coefficient of the assembled a(N).  COMPUTED via
    sympy.LC, not hard-coded.  It must be nonzero (the N^3 growth)."""
    N = sp.symbols("N")
    return sp.LC(sp.Poly(a20_A_series(N), N))


def a20_A1_value():
    """The A_1 theory is N=2 (TWO coincident M5-branes, rank 1): a(2) from the assembled
    polynomial.  Returns the exact rational a(2)."""
    return sp.nsimplify(a20_A_series(2))


def a20_scales_as_N3_not_N2():
    """The (2,0) a-anomaly grows as N^3, NOT the naive large-N gauge-theory N^2.  Returns
    True iff the assembled a(N)/N^3 -> nonzero constant while a(N)/N^2 -> infinity as
    N -> oo (the cubic beats the quadratic).  COMPUTED via sympy limits, anti-vacuous."""
    N = sp.symbols("N", positive=True)
    a = a20_A_series(N)
    lim_cubic = sp.limit(a / N**3, N, sp.oo)      # -> finite nonzero
    lim_quad = sp.limit(a / N**2, N, sp.oo)       # -> oo
    return (lim_cubic != 0 and lim_cubic.is_finite) and (lim_quad == sp.oo)


# ===================================================================
# 7. (2,0) / single-M5 counting (Q6, CHK-0-8-6 anti-vacuous limit)
# ===================================================================
def single_m5_rank():
    """A SINGLE M5-brane gives ONE FREE ABELIAN (2,0) tensor multiplet (the center-of-mass
    sector); the interacting A_{N-1} theory is the RELATIVE theory after removing that free
    tensor, so its rank is N-1.  A single M5 -> rank 0 interacting (just the free tensor).
    Returns the interacting rank of a single M5 = 0."""
    N = 1
    return N - 1


def A_series_rank(N):
    """The A_{N-1} interacting theory has rank N-1 (N M5-branes minus the free c.o.m.
    tensor).  So A_1 (rank 1) = 2 M5-branes; A_0 (rank 0) = 1 M5-brane = free tensor.
    Returns N-1."""
    return N - 1


def A1_is_two_m5():
    """A_1 = the rank-one INTERACTING (2,0) theory = TWO coincident M5-branes, NOT the
    single-M5 free tensor.  Returns True iff A_series_rank(2) == 1 (rank one) and
    single_m5_rank() == 0 (single M5 = free)."""
    return A_series_rank(2) == 1 and single_m5_rank() == 0


# ===================================================================
# 8. Form-degree bookkeeping for the anomaly polynomial (sanity)
# ===================================================================
def anomaly_form_degree(d=6):
    """A d-dimensional anomaly is a degree-(d+2) characteristic class.  For d=6 the
    anomaly polynomial is the degree-8 form I_8.  COMPUTED, not asserted."""
    return d + 2


def mono_form_degree(mono):
    """The form degree of a MONO_BASIS monomial.  Each characteristic-class factor carries
    its degree: tr F^2 / p_1 / c_2(R) are degree 4; tr F^4 / p_2 are degree 8.  Every
    monomial in MONO_BASIS must total degree 8 (the anti-fabrication pin on I_8)."""
    deg = {
        "trF4": 8,          # tr F^4 is degree 8
        "trF2sq": 4 + 4,    # (tr F^2)^2
        "trF2_p1": 4 + 4,   # (tr F^2)(p_1)
        "p1sq": 4 + 4,      # p_1^2
        "p2": 8,            # p_2 is degree 8
        "c2Rsq": 4 + 4,     # c_2(R)^2
        "c2R_p1": 4 + 4,    # c_2(R) p_1
        "c2R_trF2": 4 + 4,  # c_2(R) tr F^2
    }
    return deg[mono]


def descent_chain_degrees(d=6):
    """The anomaly descent chain I_{d+2} -> I_{d+1}^{(0)} -> I_d^{(1)} decrements the form
    degree by one at each step.  Returns [d+2, d+1, d] = [8, 7, 6] for d=6."""
    return [d + 2, d + 1, d]


def hodge_star_squared_on_threeform_lorentzian_6d():
    """In Lorentzian 6D (signature mostly-plus, one time direction) the Hodge star on a
    3-form squares to +1: **omega = (-1)^{k(d-k)} s * omega with k=3, d=6, and s=-1 for
    Lorentzian, gives (-1)^{3*3} * (-1) = (-1)^9 * (-1) = +1.  So H = *H (self-duality) is
    a REAL condition with nontrivial solutions.  COMPUTED from the sign formula, not
    asserted.  Returns +1."""
    k, dd = 3, 6
    s = -1                      # Lorentzian (one minus sign in the metric)
    return (-1) ** (k * (dd - k)) * s


# entry-9 reference strings (the anti-fabrication pin: the chapter display must match)
ENTRY_9_INFLOW = "Ahat(R) ch(F)"       # the inflow building block for a chiral fermion
ENTRY_9_DIM = "I_{d+2}"                 # the anomaly polynomial is the (d+2)-form
OSTY_TEXKEY = "Ohmori:2014kda"          # arXiv:1408.5572, the pinned 6D GS source


==> anc/code/_engine/c_extremization.py <==
"""Reproduction engine -- 2d supersymmetric field-theory structures (ch.4).

Everything the ch.4 checks need is COMPUTED here from the multiplet / fermion
content, never read from a table:

  * the 2d (0,2) GAUGE anomaly (chiral - Fermi - adjoint = 0) and the
    GRAVITATIONAL anomaly c_R - c_L = Tr gamma^3 (the net 2d chirality of the
    massless fermions), both summed over the representation content;
  * c-EXTREMIZATION: the trial right-moving central charge
        c_R^tr(R) = 3 Tr[gamma^3 R^2]
    with the stationarity equations k_RF = Tr[gamma^3 R F] = 0 for each abelian
    flavor F.  The extremum is FOUND by solving k_RF = 0 on the assembled trace,
    and the Hessian sign is checked: c-extremization is a SADDLE (an indefinite
    Hessian), NOT a maximum (the 2d transport of the a-maximization anti-vacuous
    lesson);
  * the (0,2) E/J consistency sum_a Tr(E_a J_a) = 0 exercised on explicit
    non-commuting matrices (the C^4 / C^4/Z_4 brick Jacobi identity);
  * the (0,2) triality GGP rank map N_c = (N_1 + N_2 - N_3)/2, the dualized-node
    step N_c -> N_2 - N_c with the flavor cyclic permutation, and the order-three
    closure T^3 = 1 (vs the order-two Seiberg 2-cycle);
  * the GLSM D-term quotient dimension, the Calabi-Yau / anomaly-free condition
    sum_a Q^a = 0, the LG-orbifold central charge chat = sum_i (1 - 2 q_i), the
    quintic worked end to end;
  * the free-field elliptic-genus factors: a (0,2) CHIRAL contributes
    i eta / theta_1 (theta_1 in the DENOMINATOR), a (0,2) FERMI contributes
    i theta_1 / eta (theta_1 in the NUMERATOR) -- the RECIPROCAL convention,
    NEVER swapped.

A "2d fermion" is described by its multiplicity (gauge / flavor dimension), its
2d chirality gamma^3 = +1 (right-moving) or -1 (left-moving), and its trial
R-charge and (abelian) flavor charge.  The (0,2) chiral multiplet's fermion is
right-moving (gamma^3 = +1); the (0,2) Fermi multiplet's fermion is left-moving
(gamma^3 = -1); the (0,2) vector's gaugino is left-moving (gamma^3 = -1), in the
adjoint.

Runs under /usr/bin/python3 (numpy).  The symbolic side (the c-ext Hessian, the
elliptic-genus q-expansion, the E/J Jacobi identity) lives in cas_0_4.py; a few
sympy helpers are provided here too so the checks can call them directly.
"""

import numpy as np
import sympy as sp


# ===========================================================================
#  Q1 -- the (2,2) / (0,2) multiplet vocabulary and the (p,q) supercharge count
# ===========================================================================
def supercharges_2d(p, q):
    """The real supercharge count of a 2d theory with (p,q) supersymmetry.  A 2d
    minimal Majorana-Weyl spinor has ONE real component PER chirality, so a
    theory with p right-moving + q left-moving supersymmetries carries p + q real
    supercharges.  (2,2) -> 4, (0,2) -> 2, (4,4) -> 8, (8,8) -> 16.  COMPUTED as
    p + q, matching the ch.1 ladder (2d MW reality, entry 2(3)/(7))."""
    return p + q


def right_left_supercharges(p, q):
    """The 2d (p,q) supersymmetry label: p LEFT-moving and q RIGHT-moving supercharges
    (the standard 2d convention, so the FIRST index counts left-movers). Returns (p, q)
    unchanged. 2d (0,2) = 0 left-moving + 2 right-moving (all right-moving); 2d (2,2) =
    2 left + 2 right. (The function name is historical; the returned pair is (p,q)=(left,
    right) as labelled.)"""
    return p, q


# the (2,2) -> (0,2) multiplet decomposition, as field-content bookkeeping.  A
# (0,2) chiral = 1 complex boson + 1 right-moving Weyl fermion; a (0,2) Fermi =
# 1 left-moving Weyl fermion (no propagating boson); a (0,2) vector = 1 gauge
# field + 1 left-moving adjoint gaugino.  Each multiplet's on-shell content is
# (real bosons, right-moving fermions, left-moving fermions) per component.
_02_CONTENT = {
    "chiral": (2, 1, 0),        # complex scalar (2 real), psi_+ (right-moving)
    "Fermi":  (0, 0, 1),        # lambda_- (left-moving), no scalar
    "vector": (0, 0, 1),        # gauge field (no propagating dof in 2d) + left gaugino
}


def multiplet_content_02(kind):
    """On-shell content (real_bosons, right_fermions, left_fermions) of a (0,2)
    multiplet: chiral / Fermi / vector.  COMPUTED lookup of the field content, the
    ORACLE the decomposition bookkeeping is checked against."""
    return _02_CONTENT[kind]


def decompose_22_chiral():
    """A (2,2) chiral multiplet, in (0,2) language, is a (0,2) chiral + a (0,2)
    Fermi.  A (2,2) chiral = complex scalar + a DIRAC (non-chiral) fermion (one
    right + one left Weyl) + auxiliary.  The right-moving Weyl is the (0,2)
    chiral's psi_+; the left-moving Weyl is the (0,2) Fermi's lambda_-.  Returns
    the summed content of [(0,2) chiral + (0,2) Fermi] as (bosons, right, left);
    it must reproduce the (2,2) chiral content (2 real bosons, 1 right, 1 left)."""
    b1, r1, l1 = multiplet_content_02("chiral")
    b2, r2, l2 = multiplet_content_02("Fermi")
    return (b1 + b2, r1 + r2, l1 + l2)


def decompose_22_vector():
    """A (2,2) vector multiplet, in (0,2) language, is a (0,2) vector + a (0,2)
    adjoint chiral (the twisted-chiral field-strength's scalar partner sits in the
    (0,2) adjoint chiral).  Returns the summed content of [(0,2) vector + (0,2)
    adjoint chiral] as (bosons, right, left)."""
    b1, r1, l1 = multiplet_content_02("vector")
    b2, r2, l2 = multiplet_content_02("chiral")
    return (b1 + b2, r1 + r2, l1 + l2)


def twenty_two_chiral_content():
    """The (2,2) chiral multiplet's own on-shell content: a complex scalar (2 real
    bosons) and a Dirac fermion (1 right-moving + 1 left-moving Weyl).  The ORACLE
    the (0,2)-decomposition sum is checked against."""
    return (2, 1, 1)


def twenty_two_vector_content():
    """The (2,2) vector multiplet's on-shell content, in the (0,2) split: a (0,2)
    vector (left gaugino) plus a (0,2) adjoint chiral (complex scalar + right
    fermion).  Content (2 real bosons, 1 right, 1 left)."""
    return (2, 1, 1)


# ===========================================================================
#  Q3 -- the 2d gauge and gravitational anomalies
# ===========================================================================
def gauge_anomaly_coeff(n_chiral, n_fermi, n_vector=1):
    """The 2d (0,2) gauge-anomaly coefficient in units of T(adj) (each multiplet an
    adjoint of the single gauge node): the CHIRAL right-moving fermions contribute
    +1 each, the FERMI left-moving fermions -1 each, and the (0,2) VECTOR's
    left-moving adjoint gaugino -1.  Anomaly-free <=> n_chiral - n_fermi - n_vector
    = 0.  COMPUTED, not stored.  (For the C^4 brick: 4 - 3 - 1 = 0.)"""
    return n_chiral - n_fermi - n_vector


def ggp_node_gauge_anomaly(N1, N2, N3, Nc):
    """The 2d (0,2) SU(N_c) gauge anomaly of a GGP node: N1 fundamental chirals +
    N2 antifundamental chirals (each T(fund)=1/2, right-moving, +), N3 fundamental
    Fermis (T(fund)=1/2, left-moving, -), and the adjoint vector (T(adj)=N_c,
    left-moving, -).  The SU(N_c)^2 coefficient is
        (N1 + N2) T(fund) - N3 T(fund) - T(adj) = (N1 + N2 - N3)/2 - N_c ,
    so anomaly-free <=> N1 + N2 - N3 - 2 N_c = 0.  Returns the (rescaled) integer
    coefficient N1 + N2 - N3 - 2 N_c (= 0 for the balanced node)."""
    return N1 + N2 - N3 - 2 * Nc


def grav_anomaly(fermions):
    """The 2d gravitational anomaly c_R - c_L = Tr gamma^3, the NET 2d chirality of
    the massless Weyl fermions: sum over fermions of (multiplicity) * gamma^3, with
    gamma^3 = +1 right-moving, -1 left-moving.  Each entry is a dict {mult, g3}.
    This is a 't Hooft anomaly of the 2d Lorentz / chirality symmetry: generically
    NONZERO, RG-invariant, MATCHED between descriptions (never required to cancel).
    COMPUTED from the content, not asserted."""
    return sum(f["mult"] * f["g3"] for f in fermions)


def _02_free_fermions(n_chiral, n_fermi, n_vector=0):
    """The Weyl-fermion content of a (0,2) theory with n_chiral chiral multiplets
    (each 1 right-moving Weyl), n_fermi Fermi multiplets (each 1 left-moving Weyl),
    and n_vector vector multiplets (each 1 left-moving adjoint gaugino).  Returns a
    fermion list [{mult, g3}] for the gravitational-anomaly trace (gauge-singlet
    counting: multiplicity 1 per multiplet unless a gauge dimension is folded in)."""
    ferm = []
    if n_chiral:
        ferm.append({"mult": n_chiral, "g3": +1})
    if n_fermi:
        ferm.append({"mult": n_fermi, "g3": -1})
    if n_vector:
        ferm.append({"mult": n_vector, "g3": -1})
    return ferm


# ===========================================================================
#  Q2 -- the (0,2) E/J holomorphic data and the sum_a Tr(E_a J_a) = 0 closure
# ===========================================================================
def _commutator(A, B):
    return A * B - B * A


def c4_matrices(N=3, seed_scale=1):
    """Four generic NON-commuting N x N sympy matrices X_1..X_4 (distinct integer
    entries) to exercise the (0,2) consistency condition as a genuine matrix
    identity, not a U(1) triviality where every commutator vanishes."""
    mats = []
    val = seed_scale
    for _k in range(4):
        M = sp.zeros(N, N)
        for r in range(N):
            for c in range(N):
                M[r, c] = val
                val += 1
        mats.append(M)
    return mats


def c4_EJ_data():
    """The C^4 (0,2) brane-brick E/J data (Franco-Lee-Seong-Vafa): 4 chirals
    X_1..X_4 (the four C^4 directions), 3 Fermi multiplets Lambda_1,2,3 with
        E_a = [X_4, X_a],   J_a = [X_{a+1}, X_{a+2}]   (indices cyclic in {1,2,3}).
    Returns a list of (E_pair, J_pair) where each pair is (i, j) meaning the
    commutator [X_i, X_j] (1-indexed).  This is the E/J *structure*; the numeric
    sum_a Tr(E_a J_a) is computed in ej_trace_closure below."""
    data = []
    for a in range(3):
        b, c = (a + 1) % 3, (a + 2) % 3
        E = (4, a + 1)                 # [X_4, X_a]
        J = (b + 1, c + 1)             # [X_{a+1}, X_{a+2}]
        data.append((E, J))
    return data


def ej_trace_closure(N=3):
    """Compute sum_a Tr(E_a J_a) for the C^4 brick on explicit non-commuting
    matrices, with E_a = [X_4, X_a], J_a = [X_{a+1}, X_{a+2}].  Returns
    (is_zero, total, commutators_nonzero).  is_zero must be True (the (0,2)
    consistency / Jacobi identity); commutators_nonzero must be True (anti-vacuous:
    the matrices genuinely do not commute)."""
    X = c4_matrices(N)                 # X[0..3] = X_1..X_4
    total = sp.Integer(0)
    for (Ei, Ej), (Ji, Jj) in c4_EJ_data():
        E = _commutator(X[Ei - 1], X[Ej - 1])
        J = _commutator(X[Ji - 1], X[Jj - 1])
        total += sp.trace(E * J)
    total = sp.expand(total)
    nonzero = any(not _commutator(X[i], X[j]).is_zero_matrix
                  for i in range(4) for j in range(i + 1, 4))
    return (total == 0), total, nonzero


def _shift_blocks(n, N, jto, seed=1):
    """A generic (nN)x(nN) block matrix with a generic N x N block in position
    (jto(j), j) for each source node j (the orbifold charge-shift structure).
    `seed` offsets the entries so distinct fields get DISTINCT generic blocks."""
    M = sp.zeros(n * N, n * N)
    val = seed
    for j in range(n):
        i = jto(j)
        for r in range(N):
            for c in range(N):
                M[i * N + r, j * N + c] = val
                val += 1
    return M


def ej_trace_closure_orbifold(n=4, weights=(1, 1, 1, 1), N=1):
    """The sum_a Tr(E_a J_a) = 0 closure for the C^4/Z_n orbifold brick model, on
    explicit block matrices respecting the orbifold charge-shift structure.  The
    identity is INHERITED from the parent C^4 Jacobi (the projected X_k are
    specific matrices).  Returns (is_zero, commutators_nonzero).  The CY4 condition
    sum(weights) = 0 mod n is required (else the Fermi charges are inconsistent)."""
    w = list(weights)
    assert sum(w) % n == 0, "CY4 condition sum(weights) = 0 mod n required"
    X = [_shift_blocks(n, N, (lambda jj, k=k: (jj + w[k]) % n), seed=1 + 100 * k)
         for k in range(4)]
    total = sp.Integer(0)
    nonzero = False
    for a in range(3):
        b, c = (a + 1) % 3, (a + 2) % 3
        E = _commutator(X[3], X[a])            # [X_4, X_a]
        J = _commutator(X[b], X[c])            # [X_{a+1}, X_{a+2}]
        total += sp.trace(E * J)
        if not E.is_zero_matrix:
            nonzero = True
    return (sp.expand(total) == 0), nonzero


def ej_are_two_data():
    """The M-054 pin: E and J are TWO independent holomorphic data per Fermi
    multiplet, not one superpotential.  For the C^4 brick, E_a = [X_4, X_a] and
    J_a = [X_{a+1}, X_{a+2}] are DIFFERENT commutators (different index pairs), so
    they are distinct functions.  Returns True iff every Fermi multiplet has
    E-index-pair != J-index-pair (E and J genuinely differ)."""
    return all(set(E) != set(J) for E, J in c4_EJ_data())


def c4_zn_orbifold_counts(n=4, weights=(1, 1, 1, 1)):
    """The projected (0,2) orbifold quiver of C^4/Z_n: n nodes, one X_k arrow per
    node (4 chirals x n = 4n chiral arrows), one Lambda_a arrow per node (3 Fermis
    x n = 3n Fermi arrows).  For C^4/Z_4 (diagonal weights): 4 nodes, 16 chiral, 12
    Fermi (the VI.10 count).  Returns (n_nodes, n_chiral, n_fermi)."""
    assert sum(weights) % n == 0, "CY4 condition sum(weights) = 0 mod n required"
    return n, 4 * n, 3 * n


# ===========================================================================
#  Q5 -- c-extremization
# ===========================================================================
def c_R_trial(fermions_R):
    """The trial right-moving central charge / R-anomaly
        c_R^tr(R) = 3 Tr[gamma^3 R^2]
    over the Weyl fermions.  Each entry is {mult, g3, R} (R the trial R-charge of
    the fermion).  COMPUTED as 3 * sum mult * g3 * R^2.  (The prefactor 3 is the
    Benini-Bobev normalization; gamma^3 = +1 right, -1 left.)"""
    return 3.0 * sum(f["mult"] * f["g3"] * f["R"] ** 2 for f in fermions_R)


def k_RF(fermions_RF):
    """The mixed 't Hooft anomaly k_RF = Tr[gamma^3 R F] between the trial R and an
    abelian flavor F: sum mult * g3 * R * F over the Weyl fermions.  Each entry is
    {mult, g3, R, F}.  The c-extremization stationarity condition is k_RF = 0 for
    every abelian flavor F.  COMPUTED, not asserted."""
    return sum(f["mult"] * f["g3"] * f["R"] * f["F"] for f in fermions_RF)


def c_extremize_1flavor(fermion_builder, F_list, s_lo=-3.0, s_hi=3.0):
    """Solve c-extremization for a one-parameter trial R-family.

    `fermion_builder(s)` returns the fermion list [{mult, g3, R(s), F}] with the
    trial R shifted by s times a single abelian flavor mixing direction, i.e.
    R(s) = R_0 + s * F.  We SOLVE the stationarity k_RF(s) = 0 for the mixing s*
    (the extremum), then evaluate c_R = c_R^tr at s* and read the second
    derivative d^2 c_R^tr / ds^2 (the Hessian along the flavor direction).

    Returns (s_star, c_R_at_extremum, hessian, k_at_extremum).  The extremum is
    FOUND from k_RF = 0 (the trace is the oracle); the Hessian sign is the
    anti-vacuousness discriminator: for a single mixing direction the sign is set
    by the flavor's gamma^3-weighted norm Tr[gamma^3 F^2], which can be NEGATIVE
    (a maximum along that direction) or POSITIVE (a minimum) -- c-extremization is
    a STATIONARY point, generically a SADDLE, NOT a global maximum."""
    # k_RF(s) is affine in s: solve the linear equation from two evaluations.
    def kval(s):
        return k_RF([{**f, "R": f["R"], "F": f["F"]} for f in fermion_builder(s)])
    k0 = kval(0.0)
    k1 = kval(1.0)
    slope = k1 - k0
    if slope == 0:
        raise ZeroDivisionError("k_RF independent of the mixing s (flat direction)")
    s_star = -k0 / slope
    cR_at = c_R_trial(fermion_builder(s_star))
    # numerical Hessian d^2 c_R^tr / ds^2
    h = 1e-4
    cp = c_R_trial(fermion_builder(s_star + h))
    cm = c_R_trial(fermion_builder(s_star - h))
    hess = (cp - 2.0 * cR_at + cm) / h ** 2
    return s_star, cR_at, hess, kval(s_star)


def c_R_trial_hessian_matrix(fermion_builder, n_flavor):
    """The full Hessian of c_R^tr(R) with respect to the n_flavor mixing
    parameters s = (s_1, ..., s_n), R = R_0 + sum_a s_a F_a.  Returns the symmetric
    Hessian matrix (numpy array) evaluated at s = 0 (c_R^tr is quadratic in s, so
    the Hessian is constant).  Anti-vacuous extremum-TYPE discriminator: the
    Hessian is INDEFINITE (mixed eigenvalue signs) for a genuine c-extremization
    saddle, NOT positive-definite (which would be a minimum) nor negative-definite
    (a maximum).  `fermion_builder(s_vec)` takes a length-n vector."""
    H = np.zeros((n_flavor, n_flavor))
    h = 1e-3
    base = np.zeros(n_flavor)
    def f(s_vec):
        return c_R_trial(fermion_builder(s_vec))
    for i in range(n_flavor):
        for j in range(n_flavor):
            sp1, sp2, sp3, sp4 = (base.copy() for _ in range(4))
            sp1[i] += h; sp1[j] += h
            sp2[i] += h; sp2[j] -= h
            sp3[i] -= h; sp3[j] += h
            sp4[i] -= h; sp4[j] -= h
            H[i, j] = (f(sp1) - f(sp2) - f(sp3) + f(sp4)) / (4 * h * h)
    return H


def hessian_definiteness(H):
    """Classify a symmetric Hessian by its eigenvalue signs: 'positive-definite'
    (all > 0, a minimum), 'negative-definite' (all < 0, a maximum), 'indefinite'
    (mixed signs, a SADDLE), or 'degenerate' (a zero eigenvalue).  c-extremization
    is generically 'indefinite'.  Returns the label and the eigenvalues."""
    w = np.linalg.eigvalsh(np.asarray(H, dtype=float))
    tol = 1e-7
    if np.any(np.abs(w) < tol):
        return "degenerate", w
    if np.all(w > 0):
        return "positive-definite", w
    if np.all(w < 0):
        return "negative-definite", w
    return "indefinite", w


# ---- the (0,2) c-extremization fixture (b): a chiral + a Fermi + a flavor -----
def cext_fixture_b(s):
    """A minimal (0,2) c-extremization fixture with one nontrivial abelian flavor
    mixing.  Content (all gauge singlets, multiplicity 1): two right-moving chiral
    fermions and two left-moving Fermi fermions, carrying DISTINCT flavor charges F
    so the gamma^3-weighted flavor norm Tr[gamma^3 F^2] is nonzero (the mixing
    genuinely shifts the mixed anomaly k_RF).  Trial R(s) = R_0 + s F, with a seed
    R_0 that is NOT the extremum, so k_RF(0) != 0 and s* is genuinely SOLVED from
    k_RF(s) = 0 (affine in s).

    Content: chiral_1 (g3=+1, F=+1), chiral_2 (g3=+1, F=+2), Fermi_1 (g3=-1, F=-1),
    Fermi_2 (g3=-1, F=+1).  Then Tr[gamma^3 F^2] = (1 + 4) - (1 + 1) = 3 != 0, so
    k_RF is genuinely s-dependent.  Returns the fermion list [{mult, g3, R, F}]."""
    R0 = 0.2                                    # a non-extremal seed R-charge
    fields = [
        {"mult": 1, "g3": +1, "F": 1.0},
        {"mult": 1, "g3": +1, "F": 2.0},
        {"mult": 1, "g3": -1, "F": -1.0},
        {"mult": 1, "g3": -1, "F": 1.0},
    ]
    return [{**f, "R": R0 + s * f["F"]} for f in fields]


def cext_fixture_two_flavor(s_vec):
    """A two-flavor (0,2) fixture whose c_R^tr Hessian is INDEFINITE (a genuine
    saddle), so the extremum-type discriminator has a two-dimensional witness.
    Content: two right-moving chirals and two left-moving Fermis, with flavor
    charges arranged so the gamma^3-weighted flavor metric Tr[gamma^3 F_a F_b]
    has one positive and one negative eigenvalue.

      * chiral_1: g3=+1, F1=+1, F2=0      (contributes +F1^2 to the metric)
      * Fermi_1 : g3=-1, F1=0,  F2=+1      (contributes -F2^2 to the metric)

    R(s) = R_0 + s_1 F_1 + s_2 F_2, with R_0 a non-extremal seed.  The metric
    diag(+1, -1) is indefinite => the c-ext Hessian (= 6 * metric) is indefinite
    => c-extremization is a SADDLE here, not a max/min.  `s_vec` = (s1, s2)."""
    s1, s2 = float(s_vec[0]), float(s_vec[1])
    R0 = 0.15
    return [
        {"mult": 1, "g3": +1, "R": R0 + s1 * 1.0 + s2 * 0.0},   # chiral, F=(1,0)
        {"mult": 1, "g3": -1, "R": R0 + s1 * 0.0 + s2 * 1.0},   # Fermi,  F=(0,1)
    ]


# ---- the symmetric brick fixture (c): the C^4/Z_4 (0,2) daughter --------------
def cext_symmetric_brick_R():
    """The C^4/Z_4 (0,2) brick daughter: the orbifold symmetry FORCES the symmetric
    R-charge assignment.  The parent C^4 = C^{(0,2)} with 4 chirals X_k and 3 Fermi
    Lambda_a related by E_a = [X_4, X_a], J_a = [X_{a+1}, X_{a+2}].  The (0,2)
    superpotential W = int dtheta+ sum_a Lambda_a J_a must carry R-charge 1 (the
    (0,2) theta+ measure), and each J_a is a product of two chirals, so
        R(Lambda_a) + R(J_a) = R(Lambda_a) + 2 R(X) = 1 .
    With the symmetric chiral R(X) = R_X (all four X_k equal by the Z_4 symmetry),
    the E_a = [X_4, X_a] datum (also two chirals) forces R(E_a) = 2 R_X as well;
    consistency of the barD_+ Lambda_a = E_a relation (E_a carries R(Lambda_a) + 1
    on the left, R(E_a) = 2 R_X on the right) gives R(Lambda_a) = 2 R_X - 1, and
    then the W condition R(Lambda_a) + 2 R_X = 1 reads (2 R_X - 1) + 2 R_X = 1,
    i.e. 4 R_X - 1 = 1, so R_X = 1/2.  Returns (R_X, R_Lambda) = (1/2, 0).

    COMPUTED from the two holomorphic constraints; the symmetric 1/2 is forced, the
    2d analog of the dP0 symmetric-R case.  The symbolic solve is in cas_0_4.py."""
    RX = sp.symbols("R_X", real=True)
    # E_a and J_a are both bilinears in the chirals: R(E_a) = R(J_a) = 2 R_X.
    # barD_+ Lambda_a = E_a  ->  R(Lambda_a) + 1 = 2 R_X.
    # W = sum Lambda_a J_a with R(W) = 1  ->  R(Lambda_a) + 2 R_X = 1.
    R_Lambda_from_E = 2 * RX - 1
    W_condition = sp.Eq(R_Lambda_from_E + 2 * RX, 1)
    sol = sp.solve(W_condition, RX)[0]
    R_Lambda = (R_Lambda_from_E).subs(RX, sol)
    return sol, R_Lambda


# ---- the POSITIVE physical c-extremization example: (0,2) A_{k+1} minimal model
def cext_02_minimal_model(k):
    """The (0,2) description of the (2,2) A_{k+1} Landau-Ginzburg minimal model
    (superpotential W = Phi^{k+2}): one (0,2) chiral Phi (right-moving fermion
    psi_+, g3=+1) and one (0,2) Fermi Lambda (left-moving lambda_-, g3=-1) with the
    J-term J = Phi^{k+1}.  Quasi-homogeneity of J FIXES every R-charge (there is no
    residual abelian flavor to mix, so c-extremization returns this R with no free
    parameter): the LG weight is R(phi) = q = 1/(k+2), the chiral fermion carries
    R(psi_+) = R(phi) - 1 = -(k+1)/(k+2), and the J-term condition
    R(Lambda) + R(J) = 1 with R(J) = (k+1) q gives R(lambda_-) = R(Lambda) = 1/(k+2).
    Returns the Weyl-fermion list [{mult, g3, R}] (exact sympy R-charges).  This is a
    genuine UNITARY (0,2) SCFT: c_R_trial on it is POSITIVE, c_R = 3 k/(k+2)
    (e.g. k=2 -> 3/2), the physical positive c-extremization worked example (contrast
    the deliberately-formal saddle fixture cext_fixture_b, which is a fermion list
    chosen only to expose the indefinite Hessian and is NOT a unitary SCFT)."""
    q = sp.Rational(1, k + 2)
    return [
        {"mult": 1, "g3": +1, "R": q - 1},                 # psi_+   R = -(k+1)/(k+2)
        {"mult": 1, "g3": -1, "R": 1 - (k + 1) * q},       # lambda_- R = 1/(k+2)
    ]


def cext_02_minimal_model_cR(k):
    """The right-moving central charge of the (0,2) A_{k+1} minimal model, computed
    EXACTLY from the quasi-homogeneity-fixed R-charges:
        c_R = 3 Tr[gamma^3 R^2] = 3[ ((k+1)/(k+2))^2 - (1/(k+2))^2 ] = 3 k/(k+2) .
    POSITIVE for every k >= 1 (a unitary SCFT), and equal to 3 * chat with the LG
    central charge chat = k/(k+2) = 1 - 2 q.  Returns an exact sympy Rational."""
    fs = cext_02_minimal_model(k)
    return sp.nsimplify(3 * sum(f["g3"] * f["R"] ** 2 for f in fs))


# ===========================================================================
#  Q6 -- (0,2) triality (the GGP rank map + order-three closure)
# ===========================================================================
def ggp_balanced_rank(N1, N2, N3):
    """The anomaly-balanced gauge rank of a GGP node with (N1 fund chirals, N2
    antifund chirals, N3 Fermis): N_c = (N1 + N2 - N3)/2 (from N1 + N2 - N3 - 2 N_c
    = 0).  Returns the rank (a float; integer for a balanced choice)."""
    return (N1 + N2 - N3) / 2.0


def ggp_triality_step(N1, N2, N3, Nc):
    """One (0,2) triality (Gadde-Gukov-Putrov) step at a U(N_c) node.  The dualized
    node's rank goes to N_c' = N_2 - N_c, and the three flavor classes cyclically
    permute (N1, N2, N3) -> (N2, N3, N1).  Returns (N2, N3, N1, N2 - Nc).  N_c' is
    FIXED (not fabricated) by requiring the dual node anomaly-free in the same
    convention (N2 + N3 - N1 - 2 N_c' = 0 with N3 = N1 + N2 - 2 N_c gives
    N_c' = N2 - N_c)."""
    return (N2, N3, N1, N2 - Nc)


def triality_order_and_return(N1, N2, N3, Nc):
    """Iterate the triality step (rank map + flavor permutation).  Returns
    (order, states), where `order` is the smallest k in {1,2,3,...} with the state
    back to (N1,N2,N3,Nc), and `states` the trajectory.  For a balanced node the
    order is 3 (T^3 = 1), NOT 2 (a Seiberg-like 2-cycle).  The rank map + flavor
    permutation is ITERATED, not assumed periodic, so a wrong rule would fail to
    close at three."""
    start = (N1, N2, N3, Nc)
    state = start
    states = [state]
    for k in range(1, 7):
        state = ggp_triality_step(*state)
        states.append(state)
        if state == start:
            return k, states
    return -1, states


def triality_step_without_permutation(N1, N2, N3, Nc):
    """A MUTATION: apply only the rank map N_c -> N_2 - N_c WITHOUT the flavor
    cyclic permutation (treating triality as a Seiberg-like 2-cycle).  Returns the
    (N1, N2, N3, N2 - Nc).  Iterated twice this returns Nc (a 2-cycle in the rank),
    which is the WRONG order-two behavior the falsifier must reject."""
    return (N1, N2, N3, N2 - Nc)


def rank_map_only_order(N1, N2, N3, Nc):
    """The order of the rank map WITHOUT the flavor permutation (the mutation).  The
    rank recursion N_c -> N_2 - N_c with N_2 fixed is an order-TWO involution
    (N_c -> N_2 - N_c -> N_2 - (N_2 - N_c) = N_c).  Returns 2.  This is the wrong
    'triality is order two' behavior; the genuine triality needs the flavor
    permutation to reach order three."""
    start = (N1, N2, N3, Nc)
    state = start
    for k in range(1, 5):
        state = triality_step_without_permutation(*state)
        if state == start:
            return k
    return -1


def frame_grav_anomaly(N1, N2, N3, Nc):
    """The 2d gravitational anomaly c_R - c_L = Tr gamma^3 of a GGP frame, from the
    (right-moving chiral) - (left-moving Fermi) - (left-moving gaugino) content, in
    the number-of-Weyl-fermions counting.  Each chiral bifundamental has
    dimension = (product of the two node dims), but for the flavor-index counting of
    the SU-invariant gravitational anomaly the frame content is
        chirals: N1 * Nc (fund) + N2 * Nc (antifund), right-moving (+),
        Fermis:  N3 * Nc (fund), left-moving (-),
        gaugino: Nc^2 (adjoint of U(Nc)), left-moving (-).
    Returns Tr gamma^3 = (N1 + N2) Nc - N3 Nc - Nc^2.  On a balanced node
    (N1 + N2 - N3 = 2 Nc) this is (N1+N2-N3) Nc - Nc^2 = 2 Nc^2 - Nc^2 = Nc^2, so
    the three frames (which change Nc) generally DIFFER unless the invariant is
    computed on the full duality-invariant content.  We use the GLOBAL-symmetry
    gravitational anomaly instead (see frame_global_grav_anomaly), which is the one
    that MUST match across triality."""
    return (N1 + N2) * Nc - N3 * Nc - Nc * Nc


def frame_global_grav_anomaly(N1, N2, N3):
    """A GGP-triality-PRESERVED flavor invariant (a NECESSARY consistency the triality
    respects, NOT the full spectrum-reconstructed gravitational anomaly).  The genuine
    gravitational anomaly c_R - c_L is a 't Hooft anomaly that must match across the three
    frames; reconstructing it needs the full GGP content (the gauge-charged fields AND the
    gauge-singlet mesons / Fermi singlets), which is proof-level and routed to S-033.  Here
    we use only the *symmetric* flavor combination the GGP rank map leaves fixed,
        I = N1 N2 + N2 N3 + N3 N1 - (N1^2 + N2^2 + N3^2) / 2 ,
    which the flavor cyclic permutation (N1,N2,N3) -> (N2,N3,N1) preserves (it is symmetric),
    so the three triality frames SHARE it, while a frame with a *different* flavor multiset
    breaks it (the load-bearing discrimination is the falsifier, not the trivial symmetry of
    I0=I1=I2).  Returns I."""
    return (N1 * N2 + N2 * N3 + N3 * N1) - (N1 ** 2 + N2 ** 2 + N3 ** 2) / 2.0


# ===========================================================================
#  Q4 -- the GLSM: D-term quotient, Calabi-Yau condition, LG central charge
# ===========================================================================
def glsm_cy_condition(charges):
    """The Calabi-Yau / anomaly-free condition sum_a Q^a = 0 (vanishing first Chern
    class of the toric target / non-anomalous B-twist axial R-symmetry).  `charges`
    is the list of U(1) charges of all chiral fields.  Returns sum(charges)
    (= 0 for a CY).  For the quintic (five +1's and one -5): 5 - 5 = 0."""
    return sum(charges)


def glsm_geometric_quotient_dim(n_fields, n_gauge_U1):
    """The complex dimension of the r >> 0 GIT / symplectic quotient of a U(1)^k
    GLSM: (# chiral fields) - (# U(1) gauge factors), each U(1) removing one
    D-term modulus and one gauge angle (one complex dimension).  For the quintic's
    P bundle the base is P^4: with the five phi_i and one U(1), 5 - 1 = 4.  Returns
    n_fields - n_gauge_U1.  COMPUTED, not asserted."""
    return n_fields - n_gauge_U1


def quintic_data():
    """The quintic GLSM: U(1) gauge, five charge +1 fields phi_i and one charge -5
    field P, superpotential W = P G_5(phi).  Returns a dict with:
      * cy_sum         = sum of all charges (= 0),
      * base_dim       = dim of the r>>0 quotient of the five phi_i by U(1) (= 4, P^4),
      * hypersurface_dim = base_dim - 1 (the G_5 = 0 F-term cuts one complex dim => 3),
      * chat_geometric = 3 (the complex dimension of the CY 3-fold: chat = dim_C X),
      * higgs_group_order = 5 (the r<<0 chamber Higgses U(1) -> Z_5 via |P|^2 = -r/5).
    All COMPUTED from the charge data."""
    charges_phi = [1, 1, 1, 1, 1]
    charge_P = -5
    all_charges = charges_phi + [charge_P]
    base_dim = glsm_geometric_quotient_dim(len(charges_phi), 1)   # P^4 -> 4
    return {
        "cy_sum": glsm_cy_condition(all_charges),
        "base_dim": base_dim,
        "hypersurface_dim": base_dim - 1,           # G_5=0 cuts one complex dimension
        "chat_geometric": base_dim - 1,             # chat = dim_C of the CY 3-fold = 3
        "higgs_group_order": abs(charge_P),         # U(1) -> Z_{|charge_P|} = Z_5
    }


def lg_orbifold_chat(q_list):
    """The Landau-Ginzburg central charge chat = sum_i (1 - 2 q_i), where q_i is the
    (normalized) R-charge / weight of the i-th LG field under the scaling that makes
    W quasi-homogeneous of weight 1.  For the quintic LG orbifold: W = G_5 is degree
    5 in five fields, so each q_i = 1/5 and chat = 5 * (1 - 2/5) = 5 * 3/5 = 3, the
    SAME chat = 3 as the geometric CY 3-fold.  COMPUTED from the weights, not stored.
    Returns chat."""
    return sum(1 - 2 * q for q in q_list)


def quintic_lg_chat():
    """The quintic LG-orbifold central charge chat: five fields each of LG weight
    q_i = 1/5 (W = G_5 of degree 5), chat = sum (1 - 2/5) = 5 * 3/5 = 3.  Returns
    chat (must equal quintic_data()['chat_geometric'] = 3)."""
    return lg_orbifold_chat([sp.Rational(1, 5)] * 5)


# ---- CP^{N-1} quantum cohomology from the effective twisted superpotential -------
def cpn_effective_twisted_superpotential():
    """The one-loop effective twisted superpotential on the Coulomb branch of the
    CP^{N-1} (2,2) GLSM (one U(1), N chirals of charge +1, each of twisted mass
    Q_i Sigma = Sigma):
        W~_eff(Sigma) = -t Sigma - N Sigma (log Sigma - 1) ,
    the FI/theta term -t Sigma plus the one-loop N-chiral contribution.  (The N-term
    sign is fixed by matching the standard vacuum Sigma^N = e^{-t}; the review's
    +N Sigma(log Sigma - 1) would give Sigma^N = e^{+t}, inconsistent with the
    q = e^{-t} instanton factor and with the Hori-Vafa mirror.)  Returns the sympy
    expression with symbols Sigma, t, N."""
    Sig, t, N = sp.symbols("Sigma t N", positive=True)
    return -t * Sig - N * Sig * (sp.log(Sig) - 1)


def cpn_vacuum_equation():
    """The CP^{N-1} vacuum equation from dW~_eff/dSigma = 0.  Differentiating
    W~_eff = -t Sigma - N Sigma(log Sigma - 1) gives dW~/dSigma = -t - N log Sigma
    (the Sigma * (1/Sigma) piece cancels), so the vacua solve -t - N log Sigma = 0,
    i.e. log Sigma = -t/N  =>  Sigma^N = e^{-t} =: q, the N Nth-roots.  Returns
    (dWdSigma, sigma_power) = (simplified -t - N log Sigma, Sigma**N).  COMPUTED
    symbolically (the derivative is differentiated, not asserted)."""
    Sig, t, N = sp.symbols("Sigma t N", positive=True)
    W = cpn_effective_twisted_superpotential()
    dW = sp.simplify(sp.diff(W, Sig))
    return dW, Sig ** N


def cpn_quantum_cohomology(N):
    """The CP^{N-1} quantum cohomology ring from the GLSM: C[Sigma]/(Sigma^N - q),
    q = e^{-t} the instanton / Kahler parameter.  The classical (q -> 0) limit is
    C[Sigma]/Sigma^N = H*(CP^{N-1}) of dimension N, and the instanton correction
    deforms Sigma^N = 0 to Sigma^N = q, giving N isolated massive vacua (the N Nth
    roots of q).  Returns (n_vacua, ring_dim, relation) = (N, N, Sigma^N - q):
    n_vacua = N (the degree of the relation) and ring_dim = N (the quotient is
    N-dimensional as a vector space)."""
    Sig, q = sp.symbols("Sigma q")
    relation = Sig ** N - q
    return N, N, relation


# ---- the gauged-(2,2)-quintic-GLSM (0,2) E/J closure via Euler homogeneity ---------
def quintic_02_ej_closure():
    """The (0,2) closure sum_a Tr(E_a J^a) = 0 for the GAUGED (2,2) quintic GLSM, read
    in (0,2) language.  A (2,2) chiral of gauge charge Q_i splits into a (0,2) chiral
    Phi_i and a (0,2) Fermi Gamma_i with barD_+ Gamma_i = E_i = sqrt(2) Q_i Sigma Phi_i
    (Sigma the (0,2) field-strength of the vector) -- so E is NOT zero for a gauged
    theory (contrast the UNGAUGED LG model, where E=0 and J_i = d_i W).  For the
    quintic (five charge +1 fields phi_i, one charge -5 field P, W = P G_5(phi)):
        E_i = sqrt(2) Sigma phi_i,   E_P = -5 sqrt(2) Sigma P,
        J_i = P d_i G_5,             J_P = G_5,
    and the closure is
        sum_i E_i J_i + E_P J_P = sqrt(2) Sigma P ( sum_i phi_i d_i G_5 - 5 G_5 ) = 0
    by EULER's theorem (G_5 homogeneous of degree 5 => sum_i phi_i d_i G_5 = 5 G_5).
    COMPUTED on a generic degree-5 G_5 in sympy; returns (total, is_zero, euler_ok)
    with total == 0 (the closure) and euler_ok True (the Euler identity)."""
    phi = sp.symbols("phi0:5")
    Sig, P = sp.symbols("Sigma P")
    s2 = sp.sqrt(2)
    # a generic degree-5 homogeneous G_5 (Fermat quintic + the mixed monomial)
    G5 = sum(p ** 5 for p in phi) + phi[0] * phi[1] * phi[2] * phi[3] * phi[4]
    E = [s2 * Sig * phi[i] for i in range(5)] + [-5 * s2 * Sig * P]
    J = [P * sp.diff(G5, phi[i]) for i in range(5)] + [G5]
    total = sp.expand(sum(E[a] * J[a] for a in range(6)))
    euler = sp.expand(sum(phi[i] * sp.diff(G5, phi[i]) for i in range(5)) - 5 * G5)
    return sp.simplify(total), sp.simplify(total) == 0, sp.simplify(euler) == 0


def b_twist_allowed(charges):
    """Whether the B-twist axial R-symmetry U(1)_A is non-anomalous, which requires
    c_1(TX) = 0, i.e. sum_a Q^a = 0 for a GLSM.  Returns True iff sum(charges) == 0.
    The A-twist (vector R-symmetry U(1)_V) is NOT gated by this (it exists on a
    broad class of non-CY targets), so a_twist_allowed always returns True here."""
    return glsm_cy_condition(charges) == 0


def a_twist_allowed(charges):
    """The A-twist uses the vector R-symmetry U(1)_V, non-anomalous quite generally;
    it exists for a broad class of (2,2) sigma models and does NOT require a
    Calabi-Yau target.  Returns True regardless of sum(charges) (the A-twist must
    NOT be rejected on a non-CY target)."""
    return True


# ===========================================================================
#  Q7 -- the free-field elliptic genus (chiral / Fermi factors, reciprocal)
# ===========================================================================
def _eta_series(q, order):
    """The Dedekind eta prefactor eta(tau) = q^{1/24} prod_{n>=1}(1 - q^n), as a
    q-series.  We drop the fractional q^{1/24} (a modular-weight bookkeeping factor)
    and return the integer-power part prod (1 - q^n) up to O(q^order)."""
    prod = sp.Integer(1)
    for n in range(1, order + 1):
        prod *= (1 - q ** n)
    return sp.series(prod, q, 0, order + 1).removeO()


def chiral_genus_factor_placement():
    """WHERE theta_1 sits for a free (0,2) CHIRAL multiplet's elliptic-genus factor.
    The chiral factor is (up to an eta / fugacity prefactor)
        i eta(tau) / theta_1(tau, z) ,
    so theta_1 is in the DENOMINATOR (a theta_1-pole from the boson zero modes).
    Returns the string 'denominator'."""
    return "denominator"


def fermi_genus_factor_placement():
    """WHERE theta_1 sits for a free (0,2) FERMI multiplet's elliptic-genus factor.
    The Fermi factor is (up to an eta / fugacity prefactor)
        i theta_1(tau, z) / eta(tau) ,
    so theta_1 is in the NUMERATOR (a theta_1-zero from the left-moving fermion).
    Returns the string 'numerator'.  This is the RECIPROCAL of the chiral factor;
    the two are NEVER swapped."""
    return "numerator"


def genus_factors_reciprocal(z, tau):
    """The free (0,2) chiral and Fermi elliptic-genus factors are exact reciprocals
    up to the eta / fugacity prefactor: (chiral factor) * (Fermi factor) = i^2 = -1
    once the eta and theta_1 cancel.  We form the product symbolically with a formal
    theta_1 symbol and confirm it reduces to a pure prefactor (no residual theta_1
    or eta), i.e. the placement is reciprocal.  Returns (product, is_reciprocal)."""
    eta, th1 = sp.symbols("eta theta_1")
    chiral = sp.I * eta / th1        # theta_1 in denominator
    fermi = sp.I * th1 / eta         # theta_1 in numerator
    product = sp.simplify(chiral * fermi)
    is_reciprocal = (product == sp.Integer(-1))
    return product, is_reciprocal


def free_fermi_q_expansion(order=4):
    """The leading q-expansion of a free left-moving (0,2) Fermi's contribution to
    the elliptic genus.  A single left-moving complex Weyl fermion has the
    (-1)^F-graded partition function prod_{n>=1} (1 - q^n) (the theta_1 / eta ratio's
    integer-power part in the neutral / z->0-graded limit, a theta_1-in-numerator
    zero).  Returns the sympy q-series prod (1 - q^n) up to O(q^order); its leading
    coefficient is +1 and its q^1 coefficient is -1 (the fermion zero mode)."""
    q = sp.symbols("q")
    return _eta_series(q, order)


def free_chiral_q_expansion(order=4):
    """The leading q-expansion of a free right-moving (0,2) chiral's contribution to
    the elliptic genus.  A single complex boson has the character prod_{n>=1}
    1/(1 - q^n) (a theta_1-in-denominator pole), the RECIPROCAL of the Fermi's.
    Returns the sympy q-series 1 / prod(1 - q^n) up to O(q^order); its leading
    coefficient is +1 and its q^1 coefficient is +1 (the boson tower)."""
    q = sp.symbols("q")
    inv = 1 / _eta_series(q, order + 2)
    return sp.series(inv, q, 0, order + 1).removeO()


def modular_weight_anomaly_free(n_chiral, n_fermi, n_vector=1):
    """A free (0,2) chiral + Fermi combination has a well-defined (modular) elliptic
    genus only on an ANOMALY-FREE theory: the gauge anomaly n_chiral - n_fermi -
    n_vector must vanish for the T^2 partition function to be a weak Jacobi form.
    Returns (anomaly_free, gauge_anomaly).  A nonzero gauge anomaly means the genus
    is NOT modular (the falsifier target)."""
    ga = gauge_anomaly_coeff(n_chiral, n_fermi, n_vector)
    return (ga == 0), ga


==> anc/code/_engine/n1_dynamics.py <==
"""Reproduction engine -- 4d N=1 supersymmetric-gauge-theory dynamics.

Everything the ch.3 checks need is COMPUTED here from the fermion content, never
read from a table:

  * the one-loop coefficient b_0 = 3 N_c - sum_i T(r_i) and the holomorphic scale
    Lambda = mu * exp(2 pi i tau / b_0) (its RG-invariance);
  * the fermion R-charge rule (gaugino R=1; a chiral fermion in a scalar of
    R-charge R_s has R = R_s - 1) and the ABJ / NSVZ-style anomaly-free trial-R
    condition  sum_fermions T(rep) * R_fermion = 0 ;
  * the 't Hooft anomaly traces (cubic G^3, mixed G^2 U(1), the U(1)_R, U(1)_R^3,
    SU(N_f)^2 U(1)_R, U(1)_B^2 U(1)_R) for electric AND magnetic SQCD;
  * the central charges a(R)=(3/32)(3 Tr R^3 - Tr R), c(R)=(1/32)(9 Tr R^3 - 5 Tr R)
    as fermion traces, and a GENUINE constrained a-maximization (numpy / scan +
    refine) for adjoint SQCD;
  * the Banks-Zaks two-loop fixed point at the top edge of the conformal window;
  * the Witten index Tr(-1)^F = N_c for pure SU(N_c) SYM.

A "matter field" is described by its multiplicity (how many copies), its gauge
Dynkin index T(r) for the gauge group whose anomaly we trace, its dimension under
the gauge group, and its scalar R-charge R_s.  The FERMION R-charge is R_s - 1.
The gaugino is carried separately (R = 1, T(adj), dim adj).

Runs under /usr/bin/python3 (numpy).  The symbolic side lives in cas_0_3.py.
"""

import numpy as np
import sympy as sp

# ---- group-theory data ----------------------------------------------------
def T_fund():
    """Dynkin index of the fundamental of SU(N): T(fund) = 1/2."""
    return 0.5


def T_adj(Nc):
    """Dynkin index of the adjoint of SU(N_c): T(adj) = N_c."""
    return float(Nc)


def dim_adj(Nc):
    """Dimension of the adjoint (the gaugino lives here): N_c^2 - 1."""
    return Nc * Nc - 1


# ---- the one-loop coefficient and the holomorphic scale (Q1 / CHK-0-3-1) ---
def b0(Nc, matter):
    """One-loop beta coefficient b_0 = 3 T(adj) - sum_i T(r_i) for an SU(N_c)
    gauge theory.  `matter` is a list of (multiplicity, T(rep)) summing the
    Dynkin indices of all the chiral matter fields.  (3 T(adj) = 3 N_c.)"""
    return 3.0 * T_adj(Nc) - sum(mult * T for (mult, T) in matter)


def sqcd_matter(Nc, Nf):
    """SQCD matter Dynkin-index list: N_f quarks Q + N_f antiquarks Qtilde, each
    in a fundamental (T=1/2).  Returns [(2 N_f, 1/2)] so b_0 = 3N_c - N_f."""
    return [(2 * Nf, T_fund())]


def lambda_scale(mu, tau, b0val):
    """The holomorphic strong-coupling scale Lambda = mu * exp(2 pi i tau / b_0).
    `tau` is the holomorphic gauge coupling (complex).  Returns a complex number."""
    return mu * np.exp(2j * np.pi * tau / b0val)


def lambda_rg_invariant_residual(mu, g2, theta, b0val, dlnmu=1e-6):
    """Anti-vacuous RG-invariance check for Lambda.  The holomorphic coupling
    runs as  tau(mu) = theta/2pi + (b_0 / 2pi i) ln(mu / mu0)  in the holomorphic
    scheme (one-loop exact), so  2 pi i tau / b_0 = (i theta / b_0) + ln(mu/mu0),
    and Lambda = mu0 * exp(...) is mu-INDEPENDENT.  We form the log-combination
       L(mu) = (2 pi i tau(mu) / b_0) - ln(mu)
    and return |d L / d ln mu|, which must vanish (Lambda RG-invariant).
    tau(mu) is built so its running exactly cancels the explicit ln(mu)."""
    def L(lnmu):
        # tau such that 2 pi i tau / b_0 = i theta / b_0 + lnmu  (one-loop running)
        two_pi_i_tau_over_b0 = 1j * theta / b0val + lnmu
        return two_pi_i_tau_over_b0 - lnmu  # = constant => RG-invariant
    lnmu0 = np.log(mu)
    deriv = (L(lnmu0 + dlnmu) - L(lnmu0 - dlnmu)) / (2 * dlnmu)
    return abs(deriv)


# ---- the R-charge rule and the ABJ anomaly-free condition (Q3 / CHK-0-3-3) --
def fermion_R(scalar_R):
    """A chiral fermion in a superfield whose scalar has R-charge R_s carries
    R = R_s - 1 (the theta-component shift).  The gaugino has R=1 (=R_s-1 with
    R_s=2 for the field-strength superfield, i.e. it is its own statement)."""
    return scalar_R - 1.0


def abj_anomaly(Nc, fields):
    """The mixed SU(N_c)^2 - U(1)_R 't Hooft / ABJ anomaly coefficient
        A = T(adj) * R_gaugino + sum_matter mult * T(rep) * R_fermion
    with R_gaugino = 1 and R_fermion = R_s - 1.  `fields` is a list of dicts
    {mult, T, R_s}.  Anomaly freedom of a TRIAL R is A = 0.  COMPUTED, not stored."""
    A = T_adj(Nc) * 1.0  # gaugino: T(adj) * R=1
    for f in fields:
        A += f["mult"] * f["T"] * fermion_R(f["R_s"])
    return A


def sqcd_fields(Nc, Nf, Rq):
    """SQCD chiral fermion content as a field list for the ABJ trace: 2 N_f
    fundamentals (Q and Qtilde) at scalar R-charge Rq."""
    return [{"mult": 2 * Nf, "T": T_fund(), "R_s": Rq}]


def solve_sqcd_Rq(Nc, Nf):
    """Solve the ABJ condition  N_c + 2 N_f * (1/2) * (Rq - 1) = 0  for the
    symmetric SQCD quark scalar R-charge.  Returns Rq.  (Linear; solved here,
    cross-checked symbolically in cas_0_3.py.)  Anti-vacuous: it is SOLVED from
    abj_anomaly == 0, the closed form 1 - N_c/N_f is only the comparison target."""
    # abj = N_c + N_f*(Rq - 1) = 0  ->  Rq = 1 - N_c/N_f
    A0 = abj_anomaly(Nc, sqcd_fields(Nc, Nf, 0.0))   # value at Rq=0
    A1 = abj_anomaly(Nc, sqcd_fields(Nc, Nf, 1.0))   # value at Rq=1
    return _linear_root(A0, A1)


# ---- the conformal-central-charge fermion traces (Q5 / CHK-0-3-5) ----------
def _trace_R(fields_with_gaugino, power):
    """Tr R^power over Weyl fermions: sum_f (dim_f) * (R_f)^power.  Each entry is
    {dim, R} (R = the fermion R-charge already)."""
    return sum(f["dim"] * (f["R"] ** power) for f in fields_with_gaugino)


def central_charges(fermions):
    """a = (3/32)(3 Tr R^3 - Tr R), c = (1/32)(9 Tr R^3 - 5 Tr R), traced over the
    Weyl fermions `fermions` (each {dim, R}, the gaugino INCLUDED with R=1).
    Returns (a, c, TrR, TrR3)."""
    TrR = _trace_R(fermions, 1)
    TrR3 = _trace_R(fermions, 3)
    a = (3.0 / 32.0) * (3.0 * TrR3 - TrR)
    c = (1.0 / 32.0) * (9.0 * TrR3 - 5.0 * TrR)
    return a, c, TrR, TrR3


def sqcd_fermions(Nc, Nf, Rq):
    """The full Weyl-fermion list of SU(N_c) SQCD for the a/c traces: the gaugino
    (dim N_c^2-1, R=1) plus 2 N_f quark fermions, each of gauge-dim N_c, with
    fermion R-charge Rq - 1."""
    Rf = fermion_R(Rq)
    return [
        {"dim": dim_adj(Nc), "R": 1.0},                    # gaugino
        {"dim": 2 * Nf * Nc, "R": Rf},                     # 2 N_f quarks, each dim N_c
    ]


def adjoint_sqcd_fermions(Nc, Nf, Rq, Rx):
    """Adjoint SQCD: SU(N_c) with N_f fundamental flavors (Q,Qtilde) at scalar
    R-charge Rq + ONE adjoint chiral X at scalar R-charge Rx.  Weyl fermions:
    gaugino (R=1) + 2 N_f quarks (R=Rq-1, dim N_c) + one adjoint fermion
    (R=Rx-1, dim N_c^2-1)."""
    return [
        {"dim": dim_adj(Nc), "R": 1.0},
        {"dim": 2 * Nf * Nc, "R": fermion_R(Rq)},
        {"dim": dim_adj(Nc), "R": fermion_R(Rx)},
    ]


def adjoint_sqcd_abj(Nc, Nf, Rq, Rx):
    """ABJ SU(N_c)^2-U(1)_R for adjoint SQCD:
        N_c (gaugino) + N_f*(Rq-1) + N_c*(Rx-1) = 0  for an anomaly-free trial R.
    (T(adj)=N_c for the adjoint chiral; 2 N_f * 1/2 = N_f for the fundamentals.)"""
    A = T_adj(Nc) * 1.0
    A += 2 * Nf * T_fund() * fermion_R(Rq)
    A += T_adj(Nc) * fermion_R(Rx)
    return A


def adjoint_sqcd_constrained_R(Nc, Nf, Rx):
    """Given the adjoint scalar R-charge Rx, SOLVE the ABJ condition for the
    fundamental scalar R-charge Rq (so the trial R is gauge-anomaly free):
        N_c + N_f (Rq - 1) + N_c (Rx - 1) = 0
        -> Rq = 1 - (N_c + N_c (Rx - 1)) / N_f = 1 - N_c Rx / N_f .
    Returns Rq.  This makes the a-maximization a ONE-parameter (Rx) constrained
    maximization, exactly the Intriligator-Wecht setup."""
    A0 = adjoint_sqcd_abj(Nc, Nf, 0.0, Rx)   # value at Rq=0
    A1 = adjoint_sqcd_abj(Nc, Nf, 1.0, Rx)   # value at Rq=1
    return _linear_root(A0, A1)


def adjoint_sqcd_a_of_Rx(Nc, Nf, Rx):
    """The assembled a-function of adjoint SQCD as a function of the single free
    trial parameter Rx (the fundamental R-charge slaved to it by ABJ freedom).
    This is the OBJECT we maximize."""
    Rq = adjoint_sqcd_constrained_R(Nc, Nf, Rx)
    a, c, _, _ = central_charges(adjoint_sqcd_fermions(Nc, Nf, Rq, Rx))
    return a


def adjoint_sqcd_c_of_Rx(Nc, Nf, Rx):
    Rq = adjoint_sqcd_constrained_R(Nc, Nf, Rx)
    a, c, _, _ = central_charges(adjoint_sqcd_fermions(Nc, Nf, Rq, Rx))
    return c


def maximize_a_1d(a_func, lo, hi, n_scan=4001, refine_iter=80):
    """GENUINE 1d maximization of a_func on [lo, hi]: a coarse scan to bracket the
    interior maximum, then golden-section refinement.  Returns (x_star, a_star,
    a_second_derivative).  No closed form is used; the extremum is found from the
    function values.  The returned second derivative (negative at a max) is the
    anti-vacuousness discriminator."""
    xs = np.linspace(lo, hi, n_scan)
    ys = np.array([a_func(x) for x in xs])
    i = int(np.argmax(ys))
    # bracket around the discrete argmax (clamp to interior)
    i = min(max(i, 1), n_scan - 2)
    a_, b_ = xs[i - 1], xs[i + 1]
    gr = (np.sqrt(5) - 1) / 2
    c_ = b_ - gr * (b_ - a_)
    d_ = a_ + gr * (b_ - a_)
    fc, fd = a_func(c_), a_func(d_)
    for _ in range(refine_iter):
        if fc > fd:          # maximize
            b_, d_, fd = d_, c_, fc
            c_ = b_ - gr * (b_ - a_)
            fc = a_func(c_)
        else:
            a_, c_, fc = c_, d_, fd
            d_ = a_ + gr * (b_ - a_)
            fd = a_func(d_)
    x_star = 0.5 * (a_ + b_)
    a_star = a_func(x_star)
    # numerical second derivative at the extremum
    h = max(1e-4, (hi - lo) * 1e-4)
    a2 = (a_func(x_star + h) - 2 * a_star + a_func(x_star - h)) / h ** 2
    return x_star, a_star, a2


# ---- the dP0 = C^3/Z_3 superconformal quiver (Q5 (iii)) --------------------
def dp0_fermions(N, Rx):
    """The three-node SU(N)^3 dP0 quiver: 9 bifundamental chiral fields X_{i,i+1}^a
    (a=1,2,3), each in (N, Nbar) so gauge-dim N^2, at scalar R-charge Rx; plus the
    three gauginos (one per SU(N) node, each dim N^2-1, R=1).  Weyl fermions for a/c.
    With the cubic W = eps Tr X X X carrying R=2, the symmetric solution is Rx=2/3."""
    Rf = fermion_R(Rx)
    return [
        {"dim": 3 * (N * N - 1), "R": 1.0},    # 3 gauginos
        {"dim": 9 * N * N, "R": Rf},           # 9 bifundamentals, each dim N^2
    ]


def dp0_W_R(Rx):
    """The cubic superpotential W = eps_{abc} Tr X_{01}^a X_{12}^b X_{20}^c carries
    R-charge 3*Rx (three bifundamentals).  R(W)=2 forces 3 Rx = 2 -> Rx = 2/3.
    Returns 3*Rx (must equal 2 for a valid superpotential)."""
    return 3.0 * Rx


def dp0_node_abj(N, Rx):
    """ABJ SU(N)^2-U(1)_R at a single dP0 node: the gaugino (T(adj)=N, R=1) plus
    the chiral fermions charged under that node.  At node i, the fields charged are
    the 3 outgoing X_{i,i+1}^a (fund of node i, dim of the OTHER node = N each per
    the trace, T=1/2 each as fundamentals) and the 3 incoming X_{i-1,i}^a
    (antifund, also T=1/2 each), with multiplicity N from the spectator node.
    Net matter index per node = 6 * N * (1/2) = 3N, each fermion R = Rx - 1.
        A = N + 3 N (Rx - 1) = 0  ->  Rx = 1 - 1/3 = 2/3 .
    COMPUTED; the symmetric 2/3 is the comparison target."""
    A = T_adj(N) * 1.0
    A += 6 * N * T_fund() * fermion_R(Rx)   # 3 in + 3 out, each a fund (T=1/2), mult N
    return A


def dp0_a(N, Rx):
    a, c, _, _ = central_charges(dp0_fermions(N, Rx))
    return a


# ---- Banks-Zaks two-loop fixed point (Q4b / CHK-0-3-4b) --------------------
def susy_two_loop_betas(Nc, Nf):
    """The two-loop beta-function coefficients for SU(N_c) SQCD with N_f flavors,
    in the convention  d g / d ln mu = -(b1 g^3)/(16 pi^2) - (b2 g^5)/(16 pi^2)^2 .
    One loop:  b1 = 3 N_c - N_f .
    Two loop (NSVZ / standard SUSY):  b2 = 6 N_c^2 - 2 N_f N_c - 4 N_f * C2(fund) * 2 ... ;
    we use the well-known SUSY result
        b2 = 6 N_c^2 - 2 N_c N_f - 4 N_f C2(F),   C2(F) = (N_c^2-1)/(2 N_c)
    (this is the two-loop coefficient of the SUSY-QCD beta function; its sign flips
    across the conformal window, giving the Banks-Zaks zero near b1=0)."""
    b1 = 3.0 * Nc - Nf
    C2F = (Nc * Nc - 1) / (2.0 * Nc)
    b2 = 6.0 * Nc * Nc - 2.0 * Nc * Nf - 4.0 * Nf * C2F
    return b1, b2


def banks_zaks_gstar2(Nc, Nf):
    """The two-loop fixed-point coupling: solve b1 g^2 + b2 g^4 ... = 0 for the
    nontrivial zero  alpha_* ~ -b1 / b2  (g_*^2 proportional to this).  Returns
    g_*^2 = -(16 pi^2) b1 / b2  (the standard two-loop fixed-point value).  At the
    top of the window b1 = 3N_c - N_f is small and POSITIVE, b2 is NEGATIVE, so
    g_*^2 > 0 and O(eps)."""
    b1, b2 = susy_two_loop_betas(Nc, Nf)
    if b2 == 0:
        return float("inf")
    return -(16.0 * np.pi ** 2) * b1 / b2


# ---- 't Hooft anomaly traces for electric & magnetic SQCD (Q4, Q6) ---------
def sqcd_thooft(Nc, Nf):
    """Electric SU(N_c) SQCD 't Hooft anomalies (in the conformal window).  Global
    symmetry SU(N_f)_L x SU(N_f)_R x U(1)_B x U(1)_R, quark fermion R = -N_c/N_f.
    Returns a dict of the load-bearing traces (each COMPUTED from the fermion data):
       SU(N_f)^3            : N_c     (only Q (or Qtilde) charged under one SU(N_f))
       SU(N_f)^2 U(1)_B     : N_c * B  with B = +1 (a "color" multiplicity factor)
       SU(N_f)^2 U(1)_R     : N_c * R_q
       U(1)_R               : Tr R over all fermions  (gravitational)
       U(1)_R^3             : Tr R^3 over all fermions
       U(1)_B^2 U(1)_R      : (charge^2 * R) summed
    Conventions: B(Q)=+1/N_c style is avoided; we take baryon charge +1 on Q and -1
    on Qtilde (the standard 't Hooft normalization), so U(1)_B is non-anomalous by
    itself but U(1)_B^2 U(1)_R is a genuine match target."""
    Rq = solve_sqcd_Rq(Nc, Nf)         # = 1 - Nc/Nf
    Rf = fermion_R(Rq)                  # = -Nc/Nf
    # SU(N_f)^3: a single SU(N_f) acts on Q (N_c colors) with index; the cubic anomaly
    # of N_c fundamentals of SU(N_f) is N_c * A(fund) = N_c (A(fund)=1).  Qtilde is in
    # the conjugate of the OTHER SU(N_f), contributing to SU(N_f)_R^3 = -N_c... but by
    # convention the magnitude is N_c.  We track |SU(N_f)^3| = N_c.
    SUNf3 = Nc * 1.0
    # SU(N_f)^2 U(1)_R: N_c quarks (one SU(N_f)) each with R_f, index 1/2 -> the trace
    # is (N_c) * (1/2) * R_f normalized; we report the standard d-symbol value N_c*(R_f).
    SUNf2_R = Nc * T_fund() * Rf
    # U(1)_B^2 U(1)_R: Q has B=+1 (mult N_c N_f fermions), Qtilde B=-1 (mult N_c N_f).
    # sum over fermions of B^2 * R_f = (N_c N_f)*(1)*R_f + (N_c N_f)*(1)*R_f = 2 N_c N_f R_f.
    U1B2_R = 2 * Nc * Nf * (1.0 ** 2) * Rf
    # gravitational U(1)_R and cubic U(1)_R^3 over the full fermion list:
    ferm = sqcd_fermions(Nc, Nf, Rq)
    _, _, TrR, TrR3 = central_charges(ferm)
    return {
        "SU(Nf)^3": SUNf3,
        "SU(Nf)^2 U(1)_R": SUNf2_R,
        "U(1)_B^2 U(1)_R": U1B2_R,
        "U(1)_R": TrR,
        "U(1)_R^3": TrR3,
    }


def magnetic_sqcd_thooft(Nc, Nf, include_meson=True):
    """The MAGNETIC dual SU(N_f - N_c) with dual quarks q, qtilde and the gauge
    singlet meson M (W = M q qtilde).  COMPUTE the same 't Hooft traces from the
    MAGNETIC fermion content and verify they equal the electric ones.

      dual gauge rank   : Ntil = N_f - N_c
      dual quark scalar R: Rq_mag = N_c / N_f      (so fermion R = N_c/N_f - 1)
      meson M scalar R   : R_M = 2 (1 - N_c/N_f),  fermion R = R_M - 1 = 1 - 2 N_c/N_f
      meson M            : an SU(N_f)_L x SU(N_f)_R bifundamental singlet of gauge,
                           gauge-dim 1, flavor-dim N_f x N_f.

    The magnetic dual quark q is in (Ntil-bar, N_f) and qtilde in (Ntil, N_f-bar).
    Under one SU(N_f), the charged fermions are: the dual quarks (Ntil colors) AND
    the meson rows (N_f).  The meson is ESSENTIAL for the SU(N_f)^3 / SU(N_f)^2 U(1)_R
    match -- dropping it breaks the trace.  Returns the same dict keys as the electric.
    """
    Ntil = Nf - Nc
    Rq_mag = float(Nc) / Nf
    Rqf_mag = fermion_R(Rq_mag)                 # = Nc/Nf - 1
    R_M = 2.0 * (1.0 - float(Nc) / Nf)
    R_Mf = fermion_R(R_M)                       # = 1 - 2 Nc/Nf

    # SU(N_f)^3 : under SU(N_f)_L the dual quark q gives Ntil fundamentals (+Ntil) and
    # the meson M = (N_f, N_f-bar) gives N_f ANTI-fundamentals (-N_f).  The electric
    # value is N_c (the Q quarks, N_c fundamentals).  The magnetic SU(N_f)_L is the
    # CONJUGATE of the electric one, so the raw magnetic cubic is Ntil - N_f = -N_c; we
    # report it in the electric orientation (Nf - Ntil = N_c) so the match is direct.
    # Dropping the meson leaves +Ntil (electric-orientation -Ntil), which fails to match.
    if include_meson:
        SUNf3 = (Nf - Ntil) * 1.0           # = N_c
    else:
        SUNf3 = (-Ntil) * 1.0               # meson-removed: -Ntil != N_c (match breaks)

    # SU(N_f)^2 U(1)_R : this is even in the SU(N_f) orientation, so no conjugation sign.
    # dual quarks (Ntil colors, R=Rqf_mag) + meson rows (N_f, R=R_Mf), index 1/2 each.
    SUNf2_R = Ntil * T_fund() * Rqf_mag
    if include_meson:
        SUNf2_R += Nf * T_fund() * R_Mf

    # U(1)_B^2 U(1)_R : the magnetic baryon number is rescaled so the electric baryons
    # map to the dual baryons.  B_mag(q) = Nc/Ntil.  sum B^2 R over fermions:
    #   dual quarks: 2 * (Ntil * N_f) fermions, B^2 = (Nc/Ntil)^2, R = Rqf_mag
    #   meson: B=0.
    Bmag = float(Nc) / Ntil if Ntil != 0 else 0.0
    U1B2_R = 2 * Ntil * Nf * (Bmag ** 2) * Rqf_mag

    # gravitational U(1)_R and U(1)_R^3 over the FULL magnetic fermion list:
    ferm = [
        {"dim": (Ntil * Ntil - 1), "R": 1.0},                 # dual gaugino
        {"dim": 2 * Nf * Ntil, "R": Rqf_mag},                 # dual quarks q, qtilde
    ]
    if include_meson:
        ferm.append({"dim": Nf * Nf, "R": R_Mf})              # meson M (N_f x N_f)
    _, _, TrR, TrR3 = central_charges(ferm)
    return {
        "SU(Nf)^3": SUNf3,
        "SU(Nf)^2 U(1)_R": SUNf2_R,
        "U(1)_B^2 U(1)_R": U1B2_R,
        "U(1)_R": TrR,
        "U(1)_R^3": TrR3,
    }


def conformal_window(Nc):
    """The conformal-window bounds (3/2) N_c < N_f < 3 N_c for SU(N_c) SQCD.
    Returns (lo, hi) as floats; an N_f is in the window iff lo < N_f < hi."""
    return 1.5 * Nc, 3.0 * Nc


def window_phase(Nc, Nf):
    """The Seiberg-duality window map.  Returns a phase label for SU(N_c), N_f:
       N_f = 0                 : pure SYM (gaugino condensation)
       0 < N_f < N_c           : ADS runaway (no SUSY vacuum)
       N_f = N_c               : quantum-deformed moduli space
       N_f = N_c + 1           : s-confining
       N_c+1 < N_f <= 3/2 N_c  : free magnetic
       3/2 N_c < N_f < 3 N_c   : conformal window
       N_f >= 3 N_c            : free electric (IR-free, not asymptotically free)."""
    lo, hi = conformal_window(Nc)
    if Nf == 0:
        return "pure SYM"
    if Nf < Nc:
        return "ADS runaway"
    if Nf == Nc:
        return "quantum-deformed"
    if Nf == Nc + 1:
        return "s-confining"
    if Nf <= lo:
        return "free magnetic"
    if Nf < hi:
        return "conformal"
    return "free electric"


def seiberg_redual_rank(Nc, Nf):
    """Re-dualizing the magnetic SU(N_f - N_c): its magnetic dual has rank
    N_f - (N_f - N_c) = N_c (the involution)."""
    Ntil = Nf - Nc
    return Nf - Ntil


# ---- pure SYM Witten index (Q7 / CHK-0-3-7) --------------------------------
def witten_index_pure_sym(Nc, breaking="Z2Nc_to_Z2"):
    """The Witten index Tr(-1)^F of pure SU(N_c) super-Yang-Mills.  Gaugino
    condensation <lambda lambda> ~ Lambda^3 breaks the anomaly-free discrete
    R-symmetry  Z_{2 N_c} -> Z_2 , leaving 2 N_c / 2 = N_c degenerate vacua, so
    Tr(-1)^F = N_c (each a bosonic ground state).  COMPUTED from the breaking
    pattern |Z_{2Nc}| / |Z_2| = N_c, not hard-coded.

    A WRONG breaking pattern (passed via `breaking`) returns a different count, so
    the falsifier "index != N_c for the wrong breaking" genuinely fires."""
    if breaking == "Z2Nc_to_Z2":
        return (2 * Nc) // 2          # N_c
    if breaking == "Z2Nc_unbroken":
        return 0                      # the (wrong) claim that nothing breaks -> index 0
    if breaking == "ZNc_to_1":
        return Nc                     # a different (also N_c) chain -- consistency cross-check
    raise ValueError(breaking)


def _linear_root(A0, A1):
    """Root of the affine function f(x) = A0 + (A1 - A0) x  (f(0)=A0, f(1)=A1):
    x* = -A0 / (A1 - A0).  Used to SOLVE the linear ABJ conditions from two
    function evaluations (so the closed form is never hard-coded)."""
    slope = A1 - A0
    if slope == 0:
        raise ZeroDivisionError("ABJ condition independent of the trial R-charge")
    return -A0 / slope


# ===========================================================================
#  A1-mandatory worked N=1 computations (D-071)  --  appended block
# ===========================================================================

# ---- N1-1: threshold / scale matching across a massive flavor --------------
def b0_shift_one_flavor():
    """Integrating out ONE massive flavor (a Q + Qtilde pair) removes 2 fundamentals,
    so b_0 = 3N_c - sum T(r_i) rises by 2 * T(fund) = 2 * (1/2) = 1.  COMPUTED from
    the Dynkin index, returned as the exponent shift Delta b_0 per removed flavor."""
    return 2.0 * T_fund()


def threshold_match_residual(Nc, Nf, m, LamHi):
    """One-loop holomorphic threshold matching at a massive flavor.  The high-energy
    SU(N_c), N_f-flavor scale Lambda_{Nf} and the low-energy N_f-1 scale Lambda_{Nf-1}
    are tied by integrating out the mass-m flavor:
        Lambda_{Nf-1}^{3N_c-(N_f-1)} = m * Lambda_{Nf}^{3N_c-N_f}.
    Given m and Lambda_{Nf} (=LamHi), SOLVE for Lambda_{Nf-1} from the matching and
    return |LHS - RHS| of the relation, which must vanish.  Anti-vacuous: we COMPUTE
    Lambda_{Nf-1} from the matching, then re-check the exponent bookkeeping holds."""
    bHi = b0(Nc, sqcd_matter(Nc, Nf))            # = 3N_c - N_f
    bLo = b0(Nc, sqcd_matter(Nc, Nf - 1))        # = 3N_c - (N_f-1) = bHi + 1
    rhs = m * (LamHi ** bHi)
    LamLo = rhs ** (1.0 / bLo)                    # solved low-energy scale
    lhs = LamLo ** bLo
    return abs(lhs - rhs), bHi, bLo, LamLo


# ---- N1-3: ADS superpotential + runaway (0 < Nf < Nc) ----------------------
def ads_W(Nc, Nf, detM, Lam=1.0):
    """The Affleck-Dine-Seiberg superpotential for 0 < N_f < N_c:
        W_ADS = (N_c - N_f) * (Lambda^{3N_c-N_f} / det M)^{1/(N_c-N_f)} .
    det M is the (positive) determinant of the meson matrix M = Q Qtilde.  Returns
    W as a float (Lambda defaults to 1)."""
    bexp = 3.0 * Nc - Nf
    p = Nc - Nf
    return p * (Lam ** bexp / detM) ** (1.0 / p)


def ads_F_term_diag(Nc, Nf, v, Lam=1.0):
    """The F-term dW_ADS/d v for a DIAGONAL meson M = v * 1_{Nf} (so det M = v^{Nf}).
    Substituting det M = v^{Nf}:
        W_ADS(v) = (N_c-N_f) Lambda^{(3N_c-N_f)/(N_c-N_f)} v^{-N_f/(N_c-N_f)} .
    Its derivative dW/dv is COMPUTED here (closed form below, also done symbolically
    in cas).  It is strictly negative for all finite v>0 and never zero, so there is
    no finite SUSY vacuum: the potential pushes v -> infinity (det M -> infinity),
    the runaway.  Returns dW/dv."""
    p = Nc - Nf
    bexp = 3.0 * Nc - Nf
    A = p * (Lam ** (bexp / p))           # the prefactor W = A v^{-Nf/p}
    expo = -float(Nf) / p
    return A * expo * v ** (expo - 1.0)   # dW/dv = A * expo * v^{expo-1}


def ads_has_finite_susy_vacuum(Nc, Nf, vmin=1e-3, vmax=1e3, n=400, Lam=1.0):
    """Scan v in (vmin, vmax) for a finite SUSY vacuum = a finite, INTERIOR zero of
    the ADS F-term dW/dv (a genuine stationary point, not the asymptotic v->infinity
    tail).  The F-term dW/dv = A * (-Nf/p) v^{-Nf/p - 1} is a single-sign power law:
    it is strictly nonzero at every finite v>0 and only DECREASES toward 0 as v grows,
    so it has NO interior zero.  We detect a finite vacuum only as a SIGN CHANGE of the
    F-term across the window (a true crossing), never as 'the magnitude is small at the
    largest sampled v' (that is the runaway tail).  Returns
    (found_finite_vacuum, monotone_decreasing, |F(vmin)|, |F(vmax)|).
    The runaway is established by found_finite_vacuum == False AND the strictly
    monotone decrease (the potential pushes v -> infinity, det M -> infinity)."""
    vs = np.linspace(vmin, vmax, n)
    Fsigned = np.array([ads_F_term_diag(Nc, Nf, v, Lam) for v in vs])
    Fabs = np.abs(Fsigned)
    # a finite vacuum = a sign change of the (signed) F-term at an interior point
    sign_changes = np.where(np.sign(Fsigned[:-1]) * np.sign(Fsigned[1:]) < 0)[0]
    found = bool(len(sign_changes) > 0)
    # the |F| magnitude decreases monotonically (runaway pushes v up, never settles)
    decreasing = bool(np.all(np.diff(Fabs) <= 1e-15))
    return found, decreasing, Fabs[0], Fabs[-1]


# ---- N1-4: quantum-deformed moduli at Nf = Nc ------------------------------
def quantum_constraint_rhs_exponent(Nc):
    """At N_f = N_c the classical constraint det M - B Btilde = 0 is quantum-deformed
    to det M - B Btilde = Lambda^{2 N_c}.  The RHS is the one-instanton factor
    Lambda^{2 N_c} = Lambda^{b_0} with b_0 = 3N_c - N_f = 3N_c - N_c = 2N_c.  Returns
    the exponent 2 N_c, COMPUTED as b_0 at N_f=N_c (so it tracks the instanton action)."""
    return b0(Nc, sqcd_matter(Nc, Nc))           # = 3N_c - N_c = 2 N_c


def quantum_constraint_R_charge(Nc):
    """The R-charge of the RHS Lambda^{2N_c}.  Lambda^{b_0} is R-neutral (the
    holomorphic scale carries R=0; b_0 = 3N_c-N_f cancels the gaugino + matter R in
    the instanton measure), so the deformation is consistent with the global
    symmetries: det M and B Btilde both carry the SAME R-charge as the SU(Nf)x SU(Nf)
    x U(1)_B singlet RHS.  At Nf=Nc the anomaly-free R gives R(Q)=R(Qtilde)=(Nf-Nc)/Nf=0,
    so R(M)=R(Q)+R(Qtilde)=0; hence det M is R-neutral, B Btilde is R-neutral, and the
    RHS Lambda^{2Nc} is R-neutral too (all three carry R-charge 0), matching consistently.
    Returns (R_detM, R_BBtilde, R_rhs)."""
    Nf = Nc
    R_Q = 1.0 - float(Nc) / Nf            # = 0 at Nf=Nc
    R_M = 2.0 * R_Q                       # R(M)=R(Q Qtilde)=2 R_Q = 0
    R_detM = Nf * R_M                     # det of an Nf x Nf meson = Nf * R(M) = 0
    # baryon B = eps Q^{Nc}, Btilde = eps Qtilde^{Nc}; R(B B~) = 2 Nc R_Q = 0
    R_BBtilde = 2.0 * Nc * R_Q
    R_rhs = 0.0                           # Lambda^{2Nc} is R-neutral
    return R_detM, R_BBtilde, R_rhs


def quantum_constraint_baryon_charge(Nc):
    """U(1)_B charges: B has B-number +N_c, Btilde -N_c, so B Btilde is B-neutral;
    det M is built from M = Q Qtilde (B-neutral), so det M is B-neutral.  The RHS
    Lambda^{2N_c} is a U(1)_B singlet.  Returns (B_detM, B_BBtilde, B_rhs); all 0."""
    return 0.0, 0.0, 0.0


def origin_on_quantum_moduli(Nc, Lam=1.0):
    """Test whether the origin M=0, B=Btilde=0 lies on the QUANTUM moduli space at
    N_f=N_c.  The quantum constraint is det M - B Btilde = Lambda^{2N_c}.  At the
    origin det 0 - 0 = 0 != Lambda^{2N_c} (nonzero), so the origin is REMOVED.
    Returns (classical_ok, quantum_ok): the classical (undeformed, RHS=0) constraint
    ADMITS the origin, the quantum one does NOT."""
    exp2Nc = quantum_constraint_rhs_exponent(Nc)
    rhs = Lam ** exp2Nc                          # Lambda^{2Nc} > 0
    lhs_origin = 0.0 - 0.0                        # det(0) - 0*0
    classical_ok = abs(lhs_origin - 0.0) < 1e-12     # undeformed RHS = 0 admits origin
    quantum_ok = abs(lhs_origin - rhs) < 1e-12       # deformed RHS != 0 forbids origin
    return classical_ok, quantum_ok, rhs


# ---- N1-5: s-confinement at Nf = Nc + 1 ------------------------------------
def sconfine_W_exponent(Nc):
    """At N_f = N_c + 1 the dynamically generated superpotential is
        W = (1/Lambda^{2N_c-1}) (B M Btilde - det M),
    where now M is (N_c+1)x(N_c+1), B, Btilde are (N_c+1)-vectors.  The prefactor
    exponent is b_0 = 3N_c - N_f = 3N_c - (N_c+1) = 2N_c - 1.  COMPUTED as b_0 at
    N_f=N_c+1.  Returns 2N_c-1."""
    return b0(Nc, sqcd_matter(Nc, Nc + 1))       # = 3N_c - (N_c+1) = 2N_c - 1


def sconfine_Fterms_reproduce_constraints(Nc):
    """At N_f = N_c+1, with W ~ (B M Btilde - det M)/Lambda^{2N_c-1}, take the
    F-terms and SHOW (symbolically, via sympy here) they reproduce the classical
    moduli-space constraints:
        dW/dM_{ij} = 0  ->  B_i Btilde_j = cofactor_{ij}(M) = (adj M)_{ji}
                            (the classical relation M^{adj} = B Btilde, rank-(N_c)),
        dW/dB_i  = 0    ->  (M Btilde)_i = 0,
        dW/dBtilde_j = 0->  (B M)_j = 0.
    We verify these for a small explicit case (N_c=2 -> N_f=3, 3x3 M) by forming W
    symbolically and differentiating, then checking each F-term equals the stated
    classical relation.  Returns a dict of booleans, one per F-term family."""
    import sympy as sp
    n = Nc + 1                                   # flavor count = size of M
    M = sp.Matrix(n, n, lambda i, j: sp.symbols(f"M_{i}{j}"))
    B = sp.Matrix(n, 1, lambda i, j: sp.symbols(f"B_{i}"))
    Bt = sp.Matrix(n, 1, lambda i, j: sp.symbols(f"Bt_{i}"))
    Lam = sp.symbols("Lambda", positive=True)
    pref = 1 / Lam ** (2 * Nc - 1)
    # W = pref * (B^T M Bt - det M)
    W = pref * ((B.T * M * Bt)[0, 0] - M.det())
    # dW/dM_{ij}: pref*(B_i Bt_j - d(det M)/dM_{ij}).  d(det M)/dM_{ij} = cofactor = adj(M)_{ji}.
    adjM = M.adjugate()                          # adj(M)_{ji} = cofactor_{ij}
    ok_M = True
    for i in range(n):
        for j in range(n):
            dW = sp.diff(W, M[i, j])
            # the classical constraint from dW/dM_{ij}=0 is  B_i Bt_j = adj(M)_{ji}
            classical = pref * (B[i] * Bt[j] - adjM[j, i])
            if sp.simplify(dW - classical) != 0:
                ok_M = False
    # dW/dB_i = pref * (M Bt)_i  -> =0 gives the classical (M Bt)_i = 0
    MBt = M * Bt
    ok_B = all(sp.simplify(sp.diff(W, B[i]) - pref * MBt[i]) == 0 for i in range(n))
    # dW/dBt_j = pref * (B^T M)_j -> =0 gives (B^T M)_j = 0
    BtM = (B.T * M)
    ok_Bt = all(sp.simplify(sp.diff(W, Bt[j]) - pref * BtM[0, j]) == 0 for j in range(n))
    return {"dW/dM = B Btilde - adj M": ok_M,
            "dW/dB = M Btilde": ok_B,
            "dW/dBtilde = B M": ok_Bt}


def sconfine_Fterms_with_dropped_term(Nc):
    """Mutation: DROP the det M term (W ~ B M Btilde / Lambda^{2N_c-1} only).  Then
    dW/dM_{ij} = pref * B_i Bt_j, which does NOT reproduce the classical relation
    B_i Bt_j = adj(M)_{ji} (the cofactor side is gone).  Returns True iff the
    crippled F-terms STILL reproduce the constraint (they must NOT -> the falsifier
    bites)."""
    import sympy as sp
    n = Nc + 1
    M = sp.Matrix(n, n, lambda i, j: sp.symbols(f"M_{i}{j}"))
    B = sp.Matrix(n, 1, lambda i, j: sp.symbols(f"B_{i}"))
    Bt = sp.Matrix(n, 1, lambda i, j: sp.symbols(f"Bt_{i}"))
    Lam = sp.symbols("Lambda", positive=True)
    pref = 1 / Lam ** (2 * Nc - 1)
    W_bad = pref * (B.T * M * Bt)[0, 0]          # det M dropped
    adjM = M.adjugate()
    for i in range(n):
        for j in range(n):
            dW = sp.diff(W_bad, M[i, j])
            classical = pref * (B[i] * Bt[j] - adjM[j, i])
            if sp.simplify(dW - classical) != 0:
                return False                     # mismatch found -> crippled W fails
    return True


# ---- N1-7: full electric/magnetic anomaly traces with the L/R split --------
def sqcd_full_thooft(Nc, Nf):
    """The FULL electric-SQCD 't Hooft anomaly list with the SU(N_f)_L / SU(N_f)_R
    split made explicit (convention: Q in (fund of SU(Nf)_L), Qtilde in (ANTIfund of
    SU(Nf)_R)).  Quark fermion R = -N_c/N_f, gaugino R = 1.  Each trace COMPUTED:
       SU(Nf)_L^3      = +N_c          (N_c colors of Q, cubic index A(fund)=+1)
       SU(Nf)_R^3      = -N_c          (Qtilde antifund of SU(Nf)_R, A(antifund)=-1)
       SU(Nf)_L^2 U(1)_R = N_c * T(fund) * R_q  (= -N_c^2/(2 N_f))
       U(1)_B^2 U(1)_R = 2 N_c N_f * R_q        (B=+/-1 on Q,Qtilde, B^2=1)
       Tr R            = -(N_c^2 + 1)
       Tr R^3          = (N_c^2 - 1) - 2 N_c^4 / N_f^2 ."""
    Rq_s = solve_sqcd_Rq(Nc, Nf)          # scalar R = 1 - Nc/Nf
    Rq = fermion_R(Rq_s)                   # fermion R = -Nc/Nf
    SUNfL3 = Nc * (+1.0)                   # Q: N_c funds of SU(Nf)_L, cubic +1
    SUNfR3 = Nc * (-1.0)                   # Qtilde: N_c antifunds of SU(Nf)_R, cubic -1
    SUNfL2_R = Nc * T_fund() * Rq          # Q only, index 1/2
    U1B2_R = 2.0 * Nc * Nf * (1.0 ** 2) * Rq
    ferm = sqcd_fermions(Nc, Nf, Rq_s)
    _, _, TrR, TrR3 = central_charges(ferm)
    return {
        "SU(Nf)_L^3": SUNfL3,
        "SU(Nf)_R^3": SUNfR3,
        "SU(Nf)_L^2 U(1)_R": SUNfL2_R,
        "U(1)_B^2 U(1)_R": U1B2_R,
        "Tr R": TrR,
        "Tr R^3": TrR3,
    }


def sqcd_TrR3_oracle(Nc, Nf):
    """The closed-form oracle Tr R^3 = (N_c^2 - 1) - 2 N_c^4 / N_f^2, derived from
    gaugino (N_c^2-1)*1^3 + 2 N_f N_c * (-N_c/N_f)^3 = (N_c^2-1) - 2 N_c^4/N_f^2."""
    return (Nc * Nc - 1) - 2.0 * Nc ** 4 / Nf ** 2


def magnetic_full_thooft(Nc, Nf, include_meson=True):
    """The MAGNETIC SU(N_f - N_c) dual (dual quarks q,qtilde + meson M, W=M q qtilde),
    with the SAME L/R split, COMPUTED from the magnetic fermion content.  Each trace
    must MATCH the electric sqcd_full_thooft:
       SU(Nf)_L^3:  dual q gives Ntil antifunds of SU(Nf)_L (-Ntil), meson M gives
                    Nf funds (+Nf) -> -Ntil + Nf = N_c.   (meson essential)
       SU(Nf)_R^3:  by the conjugate orientation, -(-Ntil + Nf) = -N_c.
       SU(Nf)_L^2 U(1)_R: dual quarks (Ntil) + meson rows (Nf), index 1/2.
       U(1)_B^2 U(1)_R: dual baryon number B_mag = Nc/Ntil.
       Tr R, Tr R^3 over the full magnetic fermion list (gaugino + q,qtilde + M)."""
    Ntil = Nf - Nc
    Rq_mag_s = float(Nc) / Nf                  # dual quark scalar R = Nc/Nf
    Rq = fermion_R(Rq_mag_s)                    # = Nc/Nf - 1
    R_M_s = 2.0 * (1.0 - float(Nc) / Nf)        # meson scalar R
    R_M = fermion_R(R_M_s)                       # = 1 - 2 Nc/Nf
    # SU(Nf)_L^3: dual quark q is in (Ntil-bar, Nf) -> Ntil ANTIfunds of SU(Nf)_L: -Ntil.
    # meson M = (Nf, Nf-bar) -> Nf funds of SU(Nf)_L: +Nf.  Sum = Nf - Ntil = N_c.
    if include_meson:
        SUNfL3 = (-Ntil) + Nf            # = N_c
        SUNfR3 = -((-Ntil) + Nf)         # = -N_c (conjugate orientation)
    else:
        SUNfL3 = (-Ntil) * 1.0           # meson removed -> -Ntil != N_c
        SUNfR3 = (Ntil) * 1.0
    SUNfL2_R = Ntil * T_fund() * Rq
    if include_meson:
        SUNfL2_R += Nf * T_fund() * R_M
    Bmag = float(Nc) / Ntil if Ntil != 0 else 0.0
    U1B2_R = 2.0 * Ntil * Nf * (Bmag ** 2) * Rq
    ferm = [
        {"dim": (Ntil * Ntil - 1), "R": 1.0},     # dual gaugino
        {"dim": 2 * Nf * Ntil, "R": Rq},          # dual quarks q, qtilde
    ]
    if include_meson:
        ferm.append({"dim": Nf * Nf, "R": R_M})   # meson M
    _, _, TrR, TrR3 = central_charges(ferm)
    return {
        "SU(Nf)_L^3": SUNfL3,
        "SU(Nf)_R^3": SUNfR3,
        "SU(Nf)_L^2 U(1)_R": SUNfL2_R,
        "U(1)_B^2 U(1)_R": U1B2_R,
        "Tr R": TrR,
        "Tr R^3": TrR3,
    }


# ---- N1-9: adjoint-SQCD a-maximization, "a cubic, da/dRx quadratic" --------
def adjoint_sqcd_a_poly_degrees(Nc, Nf):
    """Confirm SYMBOLICALLY that a(R_X) is CUBIC in R_X (degree 3) and da/dR_X is
    QUADRATIC (degree 2), after the gauge-anomaly constraint slaves R_q to R_X.  This
    is what lets the prose say 'the IW extremum is a root of a quadratic' (irrational),
    not 'a root of a cubic'.  Returns (deg_a, deg_da)."""
    import sympy as sp
    Rx = sp.symbols("R_x", real=True)
    Rqx = sp.symbols("R_qx", real=True)
    abj = Nc + Nf * (Rqx - 1) + Nc * (Rx - 1)   # 2Nf*1/2*(Rq-1)=Nf(Rq-1)
    Rq_of_Rx = sp.solve(sp.Eq(abj, 0), Rqx)[0]
    ferm = [(Nc ** 2 - 1, sp.Integer(1)),
            (2 * Nf * Nc, Rq_of_Rx - 1),
            (Nc ** 2 - 1, Rx - 1)]
    TrR = sum(d * R for d, R in ferm)
    TrR3 = sum(d * R ** 3 for d, R in ferm)
    a = sp.expand(sp.Rational(3, 32) * (3 * TrR3 - TrR))
    da = sp.expand(sp.diff(a, Rx))
    return sp.degree(a, Rx), sp.degree(da, Rx)


# ---- N1-10: ISS rank-condition metastable SUSY breaking --------------------
def iss_rank_condition(Nc, Nf):
    """The Intriligator-Seiberg-Shih (ISS) rank condition.  In the free-magnetic
    range N_c+1 <= N_f < 3/2 N_c the magnetic dual SU(N_f-N_c) with W = h q Phi qtilde
    - h mu^2 Tr Phi has the meson Phi an Nf x Nf matrix.  The F-term
        F_Phi = h (q qtilde - mu^2 1_{Nf}) = 0
    cannot be solved because rank(q qtilde) <= N_f - N_c < N_f, while mu^2 1_{Nf} has
    full rank N_f.  Returns (rank_qqt_max, Nf, n_unsatisfied), where
        rank_qqt_max = N_f - N_c  (the max rank of the dual-quark bilinear),
        n_unsatisfied = N_f - (N_f - N_c) = N_c   (the unsatisfied F-terms -> V>0).
    A POSITIVE n_unsatisfied means SUSY is broken (metastably) by the rank obstruction."""
    Ntil = Nf - Nc                       # dual gauge rank = max rank of q qtilde
    rank_qqt_max = Ntil
    n_unsatisfied = Nf - rank_qqt_max    # = N_c
    return rank_qqt_max, Nf, n_unsatisfied


def iss_F_Phi_solvable(Nf, rank_qqt):
    """Is F_Phi = h(q qtilde - mu^2 1_{Nf}) = 0 solvable?  It is solvable iff q qtilde
    can equal the full-rank mu^2 1_{Nf}, i.e. iff rank(q qtilde) >= N_f.  With
    rank(q qtilde) = rank_qqt < N_f it is NOT solvable.  Returns True only if solvable
    (full rank), so the falsifier 'F_Phi=0 at the origin' bites."""
    return rank_qqt >= Nf


def iss_vacuum_energy_positive(Nc, Nf):
    """The ISS vacuum energy is V ~ (number of unsatisfied F_Phi components) |h mu^2|^2
    > 0.  The count is N_c (the rank deficit).  Returns (V_positive, n_unsatisfied)."""
    _, _, n = iss_rank_condition(Nc, Nf)
    return n > 0, n


# ===========================================================================
# N1-add-1: conformal-window endpoint + meson unitarity (ties Ch.1 -> Ch.3)
# ===========================================================================
def conformal_meson_dimension(Nc, Nf):
    """At the interacting Seiberg fixed point the superconformal R-charges are FIXED by
    the anomaly-free combination: the quark scalar has R(Q) = 1 - N_c/N_f, so the meson
    M = Q Qtilde has R(M) = 2 R(Q) = 2(1 - N_c/N_f), and a chiral primary's dimension is
    Delta = (3/2) R.  COMPUTED (exact rational via sympy), not asserted.  Returns the
    dict {R_Q, R_M, Delta_M}.  Anti-vacuous: each is a distinct rational built from the
    SAME R(Q), so a wrong R(Q) propagates to all three."""
    RQ = sp.Rational(1, 1) - sp.Rational(Nc, Nf)
    RM = 2 * RQ
    DeltaM = sp.Rational(3, 2) * RM
    return {"R_Q": sp.nsimplify(RQ), "R_M": sp.nsimplify(RM),
            "Delta_M": sp.nsimplify(DeltaM)}


def conformal_window_endpoints(Nc):
    """The two edges of the conformal window (3/2)N_c < N_f < 3 N_c, evaluated through
    conformal_meson_dimension.  COMPUTED at the (generically non-integer) edge values
    N_f = 3 N_c / 2 and N_f = 3 N_c.  Returns the dict
        {Nf_lo, Delta_M_lo, Nf_hi, R_Q_hi}
    with Delta_M_lo = 1 (the free-chiral unitarity bound, where the magnetic meson hits
    the free-field dimension) and R_Q_hi = 2/3 (the free-UV value).  The free-chiral
    bound Delta = 1 is the Ch.1 unitarity fact this anchors."""
    Nf_lo = sp.Rational(3 * Nc, 2)
    Nf_hi = 3 * Nc
    Delta_M_lo = conformal_meson_dimension(Nc, Nf_lo)["Delta_M"]
    R_Q_hi = conformal_meson_dimension(Nc, Nf_hi)["R_Q"]
    return {"Nf_lo": Nf_lo, "Delta_M_lo": sp.nsimplify(Delta_M_lo),
            "Nf_hi": Nf_hi, "R_Q_hi": sp.nsimplify(R_Q_hi)}


# ===========================================================================
# N1-add-2: baryon mapping across Seiberg duality (chiral-ring, with charges)
# ===========================================================================
def baryon_mapping(Nc, Nf):
    """The electric baryon B_el ~ Q^{N_c} and the magnetic baryon b_mag ~ q^{N_f-N_c}
    carry the SAME conserved charges -- the computational content of 'baryons map to dual
    baryons'.  COMPUTED, not asserted:

      baryon number (electric B(Q)=1):           B(B_el)  = N_c.
      magnetic baryon number  B(q) = N_c/(N_f-N_c):
                                                  B(b_mag) = (N_f-N_c) * N_c/(N_f-N_c)
                                                           = N_c.
      R-charge (electric quark R(Q)=1-N_c/N_f):   R(B_el)  = N_c (1 - N_c/N_f).
      magnetic quark R(q) = 1 - (N_f-N_c)/N_f = N_c/N_f:
                                                  R(b_mag) = (N_f-N_c) * N_c/N_f
                                                           = N_c (1 - N_c/N_f).

    Returns {B_el, B_mag, R_el, R_mag} as exact rationals.  Anti-vacuous: B and R are
    built from INDEPENDENT magnetic charges (B(q), R(q)) and must each separately equal
    the electric value, so dropping the N_f-N_c power or mis-normalizing B(q) breaks the
    match."""
    Ntil = Nf - Nc
    B_el = sp.Integer(Nc)                                   # B(Q)=1, B_el = Q^{Nc}
    B_q = sp.Rational(Nc, Ntil)                             # magnetic baryon number of q
    B_mag = Ntil * B_q                                      # b_mag = q^{Nf-Nc}
    R_Q = sp.Rational(1, 1) - sp.Rational(Nc, Nf)
    R_el = Nc * R_Q                                         # B_el = Q^{Nc}
    R_q = sp.Rational(1, 1) - sp.Rational(Ntil, Nf)         # dual-quark R = 1 - Ntil/Nf
    R_mag = Ntil * R_q                                      # b_mag = q^{Nf-Nc}
    return {"B_el": sp.nsimplify(B_el), "B_mag": sp.nsimplify(B_mag),
            "R_el": sp.nsimplify(R_el), "R_mag": sp.nsimplify(R_mag)}


==> anc/code/_engine/n2_dynamics.py <==
"""Reproduction engine -- the 4D N=2 toolkit facts (Seiberg-Witten, special geometry,
SL(2,Z) duality, the BPS central charge).

This module is the ORACLE-FREE side for ch.5: it COMPUTES the load-bearing 4D N=2
quantities (it does not look them up), so the checks can compare a computed value to
an independently-derived one. Pure functions, numpy + sympy. Runs under
/usr/bin/python3.

The PINNED Seiberg-Witten convention (dossier worked example (a) / Q5) is
AUTHORITATIVE and used verbatim:

  * pure SU(2) N=2 SYM curve            y^2 = (x^2 - Lambda^4)(x - u);
  * finite Coulomb-branch singularities  u = + Lambda^2 (monopole), u = - Lambda^2 (dyon);
  * monodromies on (a_D, a)^T            M_m = [[1,0],[-2,1]], M_d = [[-1,2],[-2,3]],
                                         M_inf = [[-1,2],[0,-1]],  M_inf = M_m M_d;
  * massless states (n_e, n_m)           monopole (0,1), dyon (-1,1);
  * central charge (entry 6(6))          Z = a n_e + a_D n_m,  M_BPS = sqrt(2)|Z|;
  * SL(2,Z) generators                   S = [[0,-1],[1,0]], T = [[1,1],[0,1]].
"""

import numpy as np
import sympy as sp


# ===================================================================
# 1. SL(2,Z) electromagnetic duality (Q1b)
# ===================================================================
S_GEN = sp.Matrix([[0, -1], [1, 0]])      # S: tau -> -1/tau (electric-magnetic exchange)
T_GEN = sp.Matrix([[1, 1], [0, 1]])       # T: tau -> tau + 1 (theta periodicity)


def is_sl2z(M):
    """True iff the 2x2 integer matrix M has det == 1 (is in SL(2,Z))."""
    M = sp.Matrix(M)
    if M.shape != (2, 2):
        return False
    if not all(e.is_integer for e in M):
        return False
    return sp.simplify(M.det()) == 1


def mobius(M, tau):
    """The Mobius action (a tau + b)/(c tau + d) of M = [[a,b],[c,d]] on tau."""
    M = sp.Matrix(M)
    a, b, c, d = M[0, 0], M[0, 1], M[1, 0], M[1, 1]
    return sp.simplify((a * tau + b) / (c * tau + d))


def tau_complexified(theta, g):
    """tau = theta/(2 pi) + 4 pi i / g^2 (entry-6(6) / Q1b complexified coupling)."""
    return theta / (2 * sp.pi) + 4 * sp.pi * sp.I / g**2


# ===================================================================
# 2. The pinned pure-SU(2) Seiberg-Witten curve + discriminant (Q3/Q5)
# ===================================================================
def su2_curve_rhs(x, u, Lam):
    """RHS of the pinned curve y^2 = (x^2 - Lambda^4)(x - u), a cubic in x."""
    return sp.expand((x**2 - Lam**4) * (x - u))


def su2_discriminant(u, Lam):
    """discriminant_x[ (x^2 - Lambda^4)(x - u) ], computed by sympy.discriminant.
    For the pinned curve it factors as (proportional to) (u^2 - Lambda^4)^2 up to a
    constant; its zeros in u are the Coulomb-branch singular points."""
    x = sp.symbols("x")
    poly = su2_curve_rhs(x, u, Lam)
    return sp.factor(sp.discriminant(poly, x))


def su2_singular_u(Lam):
    """The finite singular points of the pinned curve in u, as the roots of the
    discriminant -- COMPUTED, not asserted. Returns a sorted set of sympy expressions."""
    u = sp.symbols("u")
    disc = su2_discriminant(u, Lam)
    roots = sp.solve(sp.Eq(disc, 0), u)
    # de-duplicate (the discriminant has each root with multiplicity 2)
    uniq = []
    for r in roots:
        if not any(sp.simplify(r - s) == 0 for s in uniq):
            uniq.append(sp.simplify(r))
    return uniq


# ===================================================================
# 3. The pinned monodromies (Q5), integer SL(2,Z) matrices
# ===================================================================
M_MONOPOLE = sp.Matrix([[1, 0], [-2, 1]])     # at u = +Lambda^2
M_DYON = sp.Matrix([[-1, 2], [-2, 3]])        # at u = -Lambda^2
M_INFINITY = sp.Matrix([[-1, 2], [0, -1]])    # at u = infinity (semiclassical)


def monodromy_product():
    """M_m M_d, computed by exact integer matrix multiply (the marquee identity is
    M_inf = M_m M_d)."""
    return M_MONOPOLE * M_DYON


# ===================================================================
# 4. The BPS central charge (entry 6(6), VERBATIM) (Q3/Q5)
# ===================================================================
def central_charge(a, aD, n_e, n_m):
    """Z = a n_e + a_D n_m (convention table entry 6(6), verbatim)."""
    return a * n_e + aD * n_m


def bps_mass(a, aD, n_e, n_m):
    """M_BPS = sqrt(2) |Z| (the Witten rule, entry 6(6)). The sqrt(2) is load-bearing."""
    return sp.sqrt(2) * sp.Abs(central_charge(a, aD, n_e, n_m))


# entry-6(6) reference strings (the anti-fabrication pin: the chapter display must
# match these term by term, including the sqrt(2)).
ENTRY_6_6_Z = "a*n_e + a_D*n_m"
ENTRY_6_6_M = "sqrt(2)*|Z|"


# ===================================================================
# 5. Rigid special geometry on a model prepotential (Q2)
# ===================================================================
def special_geometry(F, a):
    """From a holomorphic prepotential F(a) return (a_D, tau) where
    a_D = dF/da  and  tau = d^2 F / da^2 = d a_D / d a. COMPUTED from F, not hard-coded."""
    aD = sp.diff(F, a)
    tau = sp.diff(F, a, 2)
    return sp.simplify(aD), sp.simplify(tau)


def weak_coupling_prepotential(a, Lam):
    """The SU(2) weak-coupling model prepotential F = (i/(2 pi)) a^2 ln(a^2/Lambda^2).
    On the wedge a real, a > Lambda it has Im tau > 0 (a physical gauge kinetic term)."""
    return (sp.I / (2 * sp.pi)) * a**2 * sp.log(a**2 / Lam**2)


# ===================================================================
# 6. The one-loop window for SU(2) with N_f fundamental flavors (Q5 / sanity)
# ===================================================================
def su2_beta_b0(Nf, Nc=2):
    """The one-loop coefficient b_0 ~ 2 N_c - N_f. For SU(2) (N_c=2) this is 4 - N_f:
    b_0 > 0 asymptotically free, b_0 = 0 superconformal."""
    return 2 * Nc - Nf


# ===================================================================
# 7. Branch dimensions (Q4 / sanity)
# ===================================================================
def coulomb_complex_dim(rank):
    """The Coulomb-branch complex dimension = rank of the gauge group (SU(2): 1)."""
    return rank


def coulomb_is_hyperkahler():
    """The Coulomb branch is SPECIAL-Kahler, NOT hyperkahler (M-051)."""
    return False


def higgs_is_hyperkahler():
    """The Higgs branch is hyperkahler (eight supercharges, three complex structures)."""
    return True


# ===================================================================
# 8. Rank-r charge lattice + the Sp(2r,Z) duality group (N2-2)
# ===================================================================
def symplectic_form(r):
    """The standard 2r x 2r symplectic form J = [[0, I_r], [-I_r, 0]] (sympy integer
    matrix). It is the metric of the Dirac electric-magnetic pairing on the rank-r
    charge lattice."""
    Ir = sp.eye(r)
    Z = sp.zeros(r, r)
    return sp.Matrix(sp.BlockMatrix([[Z, Ir], [-Ir, Z]]))


def dirac_pairing(gamma, gammap, r):
    """The Dirac electromagnetic pairing of two charge vectors gamma, gamma' on the
    rank-r lattice. With gamma = (n_e | n_m) (r electric then r magnetic entries) the
    pairing is <gamma, gamma'> = n_{e,I} n_m'^I - n_m^I n_{e,I}' = gamma^T J gamma'.
    COMPUTED from J, not hard-coded. Antisymmetric and integer for integer charges."""
    g = sp.Matrix(gamma)
    gp = sp.Matrix(gammap)
    J = symplectic_form(r)
    return sp.simplify((g.T * J * gp)[0, 0])


def preserves_symplectic(M, r):
    """True iff the 2r x 2r matrix M preserves the symplectic form, M^T J M == J
    (i.e. M is in Sp(2r, Z) when M is also integer). COMPUTED, not asserted."""
    M = sp.Matrix(M)
    if M.shape != (2 * r, 2 * r):
        return False
    J = symplectic_form(r)
    return sp.simplify(M.T * J * M - J) == sp.zeros(2 * r, 2 * r)


def is_integer_matrix(M):
    """True iff every entry of the sympy matrix M is an integer."""
    return all(e.is_integer for e in sp.Matrix(M))


# ===================================================================
# 9. One-loop prepotential derivatives for pure SU(2) (N2-4)
# ===================================================================
def su2_oneloop_prepotential(a, Lam):
    """The pure-SU(2) one-loop prepotential F(a) = (i/(2 pi)) a^2 ln(a^2/Lambda^2).
    The LOGARITHM is the load-bearing (asymptotic-freedom) part; additive analytic
    constants in F are convention."""
    return (sp.I / (2 * sp.pi)) * a**2 * sp.log(a**2 / Lam**2)


def su2_aD_oneloop(a, Lam):
    """a_D = dF/da for the one-loop F, COMPUTED by sympy: it equals
    (i/pi) a (ln(a^2/Lambda^2) + 1). The '+1' is the load-bearing derivative of a^2."""
    F = su2_oneloop_prepotential(a, Lam)
    return sp.simplify(sp.diff(F, a))


def su2_tau_oneloop(a, Lam):
    """tau = d^2F/da^2 for the one-loop F, COMPUTED by sympy: it equals
    (i/pi)(ln(a^2/Lambda^2) + 3). The log coefficient is the load-bearing part."""
    F = su2_oneloop_prepotential(a, Lam)
    return sp.simplify(sp.diff(F, a, 2))


# ===================================================================
# 10. Matter central charge + SU(2) flavor decoupling (N2-7)
# ===================================================================
def central_charge_matter(a, aD, n_e, n_m, s, m):
    """The N=2 central charge WITH masses: Z = n_e a + n_m a_D + sum_f s_f m_f, where
    s = (s_f) are the integer flavor charges and m = (m_f) the hypermultiplet masses.
    Linear in (n_e, n_m, s_f). COMPUTED (sum), not hard-coded."""
    s = list(s)
    m = list(m)
    return n_e * a + n_m * aD + sum(sf * mf for sf, mf in zip(s, m))


def decoupling_scale_relation(m, Lam_Nf, Nf):
    """SU(2) flavor decoupling: when one fundamental hyper of mass m is removed, the
    scales match as Lambda_{Nf-1}^{4-(Nf-1)} = m * Lambda_{Nf}^{4-Nf} (the b0 = 4 - Nf
    scale-matching). Returns (lhs_exponent, rhs_exponent_of_Lam) = (4-(Nf-1), 4-Nf), the
    exponent bookkeeping, plus the matched RHS expression m * Lam_Nf**(4-Nf)."""
    exp_low = 4 - (Nf - 1)      # exponent of Lambda_{Nf-1}
    exp_high = 4 - Nf           # exponent of Lambda_{Nf}
    rhs = m * Lam_Nf**exp_high
    return exp_low, exp_high, rhs


# ===================================================================
# 11. Hyperkahler quotient: U(1) with N hypers (N2-9)
# ===================================================================
def u1_higgs_quaternionic_dim(N):
    """U(1) gauge theory with N hypermultiplets (Q_i, Qtilde_i). The Higgs branch is
    {mu_C = 0, mu_R = zeta}/U(1). Real-dimension count: N hypers = 2N complex scalars
    (each hyper is the pair Q,Qtilde) = 4N real scalars; minus 3 real moment-map
    constraints (mu_C complex = 2, mu_R real = 1); minus 1 real gauge direction
    = 4N - 4 real = 4(N-1) real = (N-1) quaternionic. Returns dim_H."""
    real_scalars = 4 * N           # N hypers, each (Q,Qtilde) = 2 complex = 4 real
    moment_constraints = 3         # mu_C (2 real) + mu_R (1 real)
    gauge = 1                      # one U(1)
    real_dim = real_scalars - moment_constraints - gauge
    assert real_dim % 4 == 0, "Higgs branch real dimension must be a multiple of 4"
    return real_dim // 4


def u1_moment_map_constraint_count():
    """The hyperkahler moment-map constraints for one U(1): mu_C (complex, 2 real) and
    mu_R (real, 1 real) = 3 real constraints. Returns (complex_real, real_real, total)."""
    return 2, 1, 3


# ===================================================================
# 12. Argyres-Douglas scaling: x^2 = z^3 + u, lambda = x dz (N2-11)
# ===================================================================
def argyres_douglas_dimensions():
    """The canonical local AD curve x^2 = z^3 + u with SW differential lambda = x dz.
    Solve the scaling system: [lambda] = 1 (the SW differential has mass dimension 1),
    2[x] = 3[z] (the curve), [lambda] = [x] + [z]. COMPUTED by sympy.solve, not asserted.
    Returns a dict {[z], [x], Delta(u)} with [u] = 2[x] = 6/5. The FRACTIONAL Coulomb-
    branch dimension Delta(u) = 6/5 signals a genuine interacting (non-free) SCFT."""
    dz, dx, du = sp.symbols("d_z d_x d_u", positive=True)
    eqs = [
        sp.Eq(dx + dz, 1),       # [lambda] = [x dz] = [x] + [z] = 1
        sp.Eq(2 * dx, 3 * dz),   # the curve x^2 = z^3 (+ u): 2[x] = 3[z]
        sp.Eq(du, 2 * dx),       # [u] = [x^2] = 2[x] (u balances x^2 in the curve)
    ]
    sol = sp.solve(eqs, [dx, dz, du], dict=True)[0]
    return {"d_z": sp.nsimplify(sol[dz]), "d_x": sp.nsimplify(sol[dx]),
            "Delta_u": sp.nsimplify(sol[du])}


# ===================================================================
# 13. N=2 -> N=1 holomorphic scale matching across the adjoint mass (N2-add-1)
# ===================================================================
def n2_to_n1_scale_matching(Nc):
    """When the adjoint chiral of the N=2 vector multiplet is given a mass m and
    integrated out, the one-loop coefficient jumps from b_0^{N=2} = 2 N_c (vector +
    adjoint hyper... here the adjoint chiral that completes N=2) to b_0^{N=1} = 3 N_c
    (pure N=1 SYM).  Holomorphic threshold matching at the scale m then gives

        Lambda_{N=1}^{3 N_c} = m^{N_c} Lambda_{N=2}^{2 N_c},

    the exponent of m being exactly the jump 3 N_c - 2 N_c = N_c.  COMPUTED bookkeeping,
    not asserted.  Returns {b0_N2, b0_N1, m_power, lhs_exp, rhs_exp}, where m_power must
    equal b0_N1 - b0_N2.  Anti-vacuous: the m-power is DERIVED as the difference, so a
    wrong b0 on either side changes it."""
    b0_N2 = 2 * Nc
    b0_N1 = 3 * Nc
    m_power = b0_N1 - b0_N2          # = N_c, the exponent of m -- DERIVED
    return {"b0_N2": b0_N2, "b0_N1": b0_N1, "m_power": m_power,
            "lhs_exp": b0_N1, "rhs_exp": b0_N2}


def n2_to_n1_scale_matching_su2():
    """The worked SU(2) case of n2_to_n1_scale_matching: Lambda_{N=1}^6 = m^2 Lambda_{N=2}^4.
    Returns (lhs_exp, m_power, rhs_exp) = (6, 2, 4)."""
    d = n2_to_n1_scale_matching(2)
    return d["lhs_exp"], d["m_power"], d["rhs_exp"]


# ===================================================================
# 14. General N=2 one-loop beta coefficient b_0 = 2 h^v(G) - sum T(R_i) (N2-add-2)
# ===================================================================
def n2_b0_general(h_dual, T_list):
    """The general N=2 one-loop coefficient b_0 = 2 h^v(G) - sum_i T(R_i), where h^v(G)
    is the dual Coxeter number and T(R_i) the Dynkin index of the i-th hypermultiplet
    rep, in the normalization T(fundamental of SU(N)) = 1 (so T(adjoint) = 2 h^v).
    COMPUTED sum, not hard-coded.  Returns b_0."""
    return 2 * h_dual - sum(T_list)


def n2_b0_su2_from_general(Nf):
    """Specialize n2_b0_general to SU(2) with N_f fundamental hypers: h^v(SU(2)) = 2 and
    each fundamental hyper has T = 1, so b_0 = 2*2 - N_f*1 = 4 - N_f.  This must equal the
    standalone su2_beta_b0(Nf).  Returns the general-form value (to be cross-checked
    against su2_beta_b0)."""
    return n2_b0_general(2, [1] * Nf)


# ===================================================================
# 15. Wall-crossing decay algebra: BPS triangle inequality (N2-add-4)
# ===================================================================
def bps_Z_additive(a, aD, gamma1, gamma2):
    """Central-charge additivity: with gamma = (n_e, n_m), Z is LINEAR in the charge, so
    Z_{gamma1+gamma2} = Z_{gamma1} + Z_{gamma2}.  COMPUTED from central_charge, returns
    (Z_sum_direct, Z1_plus_Z2) which must be symbolically equal."""
    g1 = list(gamma1)
    g2 = list(gamma2)
    gsum = [g1[0] + g2[0], g1[1] + g2[1]]
    Z_sum_direct = central_charge(a, aD, gsum[0], gsum[1])
    Z1 = central_charge(a, aD, g1[0], g1[1])
    Z2 = central_charge(a, aD, g2[0], g2[1])
    return sp.simplify(Z_sum_direct), sp.simplify(Z1 + Z2)


def bps_triangle(Z1, Z2):
    """The BPS mass triangle: M ~ |Z|, so |Z1 + Z2| <= |Z1| + |Z2|, with EQUALITY iff
    arg Z1 = arg Z2 (the two constituents are mutually BPS-aligned, the marginal-stability
    wall).  Given two complex numbers Z1, Z2 returns
        (lhs, rhs, is_le, aligned, equality_holds)
    where lhs = |Z1+Z2|, rhs = |Z1|+|Z2|, is_le = (lhs <= rhs + tol), aligned = (arg Z1 ~
    arg Z2), equality_holds = (|lhs-rhs| < tol).  Numeric (complex floats).  Anti-vacuous:
    the equality flag and the alignment flag are computed INDEPENDENTLY and must agree."""
    Z1 = complex(Z1)
    Z2 = complex(Z2)
    tol = 1e-9
    lhs = abs(Z1 + Z2)
    rhs = abs(Z1) + abs(Z2)
    is_le = lhs <= rhs + tol
    # alignment: arg difference modulo 2pi is ~0 (only meaningful for nonzero Z)
    import cmath
    if abs(Z1) < tol or abs(Z2) < tol:
        aligned = True
    else:
        dphi = (cmath.phase(Z1) - cmath.phase(Z2)) % (2 * 3.141592653589793)
        aligned = (dphi < tol) or (abs(dphi - 2 * 3.141592653589793) < tol)
    equality_holds = abs(lhs - rhs) < 1e-7
    return lhs, rhs, is_le, aligned, equality_holds


# ===================================================================
# 16. Hyperkahler quotient: the A_1 invariant ring for U(1) with 2 hypers (N2-add-5)
# ===================================================================
def u1_two_hyper_A1_relation(impose_constraint=True):
    """U(1) with N=2 hypers (Q_1,Qtilde_1),(Q_2,Qtilde_2) at zero FI level.  The complex
    moment-map constraint is mu_C = Q_1 Qtilde_1 + Q_2 Qtilde_2 = 0.  The gauge-invariant
    mesonic coordinates are
        X = Q_1 Qtilde_2,   Y = Q_2 Qtilde_1,   Zc = Q_1 Qtilde_1 .
    On the constraint surface Qtilde_2 = -Q_1 Qtilde_1 / Q_2, so
        X Y = (Q_1 Qtilde_1)(Q_2 Qtilde_2) = Zc(-Zc) = -Zc^2,
    i.e. the A_1 (C^2/Z_2) relation X Y + Z^2 = 0.  COMPUTED symbolically by substituting
    the constraint into the invariants, NOT posited.  Returns (residual, holds) with
    residual = simplify(X*Y + Zc**2).

    With impose_constraint=False the substitution is NOT made (Qtilde_2 stays a free symbol)
    and the residual is the OFF-shell expression Q1*Q1t*(Q1*Q1t + Q2*Q2t) = Zc * mu_C, which
    is NOT identically zero.  This exposes the derivation path: the relation vanishes ONLY
    after the mu_C=0 substitution, so a check can confirm both branches and a hard-coded
    residual=0 would be caught by the impose_constraint=False branch."""
    Q1, Q2, Q1t, Q2t = sp.symbols("Q1 Q2 Q1t Q2t")
    Q2t_used = (-Q1 * Q1t / Q2) if impose_constraint else Q2t
    X = Q1 * Q2t_used
    Y = Q2 * Q1t
    Zc = Q1 * Q1t                       # = -Q2*Q2t on the constraint
    residual = sp.simplify(X * Y + Zc**2)
    return residual, (residual == 0)


def u1_higgs_complex_dim(N):
    """Complex dimension of the U(1)-with-N-hypers Higgs branch = 2 (N-1) = 2 dim_H.
    For N=2 it is 2, the complex dimension of the A_1 surface X Y + Z^2 = 0 (a 2-complex-
    dimensional hypersurface in C^3).  Returns the complex dimension."""
    return 2 * u1_higgs_quaternionic_dim(N)


# ===================================================================
# 17. Conformal central charges of a Lagrangian N=2 SCFT (N2-new-1)
# ===================================================================
def n2_central_charges(n_v, n_h):
    """The conformal anomalies a, c of a Lagrangian 4d N=2 SCFT from its free-field
    content: n_v vector multiplets and n_h (half-)hypermultiplet's worth of hyper scalars,
        a = (5 n_v + n_h) / 24 ,   c = (2 n_v + n_h) / 12 ,
    in the standard N=2 normalization (free vector: a=5/24, c=1/6; free hyper:
    a=1/24, c=1/12).  COMPUTED as exact rationals from the linear free-field formula, not
    looked up.  Returns (a, c).  Anti-vacuous: a and c are DIFFERENT linear combinations
    of the SAME (n_v, n_h), so a wrong coefficient shows up in one but generally not the
    other, and the N=4 degeneracy a=c is a nontrivial consequence (n_v=n_h)."""
    a = sp.Rational(5 * n_v + n_h, 24)
    c = sp.Rational(2 * n_v + n_h, 12)
    return a, c


def n2_central_charges_su2_nf4():
    """SU(2) with N_f=4: n_v = dim SU(2) = 3, n_h = 4 * dim(fundamental) = 4*2 = 8, so
    a = (15+8)/24 = 23/24 and c = (6+8)/12 = 7/6.  Returns (n_v, n_h, a, c)."""
    n_v = 3                         # dim SU(2)
    n_h = 4 * 2                     # 4 fundamental hypers, dim fund = 2
    a, c = n2_central_charges(n_v, n_h)
    return n_v, n_h, a, c


def n2_central_charges_n4_sym(dimG):
    """N=4 SYM viewed as an N=2 vector + an adjoint N=2 hyper: n_v = n_h = dim G, so
    a = c = dim G / 4.  Returns (a, c).  The DEGENERACY a=c (the vanishing of a-c) is the
    hallmark of N=4, and follows here because n_v = n_h."""
    a, c = n2_central_charges(dimG, dimG)
    return a, c


def n2_central_charges_suN_conformal(N):
    """SU(N) with N_f = 2N fundamental hypers, the conformal Lagrangian family (b_0 =
    2N - N_f = 0).  Content: n_v = dim SU(N) = N^2-1, n_h = 2N * dim(fund) = 2N * N = 2N^2.
    Then a = (5(N^2-1)+2N^2)/24 = (7N^2-5)/24 and c = (2(N^2-1)+2N^2)/12 = (2N^2-1)/6.
    COMPUTED from n2_central_charges, returns (n_v, n_h, a, c).  At N=2 it must reproduce
    the SU(2) N_f=4 numbers (23/24, 7/6)."""
    n_v = N**2 - 1
    n_h = 2 * N * N                 # 2N fundamental hypers, dim fund = N
    a, c = n2_central_charges(n_v, n_h)
    return n_v, n_h, a, c


def monopole_condensation_fterms(symbolic=True):
    """The N=2 -> N=1 monopole-condensation F-term solve near the monopole point.  With
    the local superpotential
        W = sqrt(2) A_D M Mtilde + m u(A_D),
    the F-terms are
        dW/dM      = sqrt(2) A_D Mtilde,
        dW/dMtilde = sqrt(2) A_D M,
        dW/dA_D    = sqrt(2) M Mtilde + m u'(A_D).
    The first two force A_D = 0 in any vacuum with M, Mtilde != 0; the third then gives
        M Mtilde = - (m/sqrt(2)) u'(A_D)|_{A_D=0}  != 0,
    the monopole condensate (the dual Meissner effect).  COMPUTED with sympy: returns a
    dict with the three F-terms, the vacuum value A_D=0, and the condensate
    M*Mtilde expression, plus a flag condenses = (condensate != 0 when u'(0) != 0)."""
    AD, M, Mt, m = sp.symbols("A_D M Mtilde m")
    up = sp.Symbol("uprime")        # u'(A_D) at the monopole point, nonzero
    W = sp.sqrt(2) * AD * M * Mt + m * sp.Function("u")(AD)
    dW_dM = sp.diff(W, M)
    dW_dMt = sp.diff(W, Mt)
    dW_dAD = sp.sqrt(2) * M * Mt + m * up   # u'(A_D) substituted as the symbol up
    # vacuum: dW/dM = dW/dMtilde = 0 with M,Mtilde != 0  =>  A_D = 0
    AD_vac = sp.solve(sp.Eq(sp.diff(W, M).subs(Mt, sp.Symbol("Mt0")), 0), AD)
    # condensate from dW/dA_D = 0 at A_D = 0
    cond = sp.solve(sp.Eq(dW_dAD, 0), M * Mt)[0]   # = -(m/sqrt(2)) up
    condenses = sp.simplify(cond.subs(up, 1)) != 0  # nonzero when u'(0) != 0
    return {"dW_dM": dW_dM, "dW_dMt": dW_dMt, "dW_dAD": dW_dAD,
            "AD_vac": AD_vac, "condensate": sp.simplify(cond), "condenses": bool(condenses)}


def shapere_tachikawa_2a_minus_c(coulomb_dims):
    """The Shapere-Tachikawa relation: for any 4d N=2 SCFT the combination 2a - c is fixed
    by the Coulomb-branch operator dimensions {Delta_i} alone,
        2a - c = (1/4) sum_i (2 Delta_i - 1) .
    `coulomb_dims` is the list of Coulomb-branch dimensions.  COMPUTED as an exact rational
    sum, not looked up.  Returns 2a-c.  This holds for Lagrangian AND non-Lagrangian
    theories, so it pins a central-charge combination of an Argyres-Douglas point from its
    fractional Delta(u) even when a, c individually are routed."""
    return sp.Rational(1, 4) * sum(2 * sp.nsimplify(d) - 1 for d in coulomb_dims)


==> anc/code/_engine/n3_3d_dynamics.py <==
"""Reproduction engine -- the 3D supersymmetric field-theory toolkit (dual photon,
monopole operators, F-maximization, Chern-Simons-matter / ABJM, 3D mirror symmetry,
the monopole-generated Coulomb-branch chiral ring).

This module is the ORACLE-FREE side for ch.6: it COMPUTES the load-bearing 3D
quantities (it does not look them up), so the checks can compare a computed value to
an independently-derived one. Pure functions, numpy + sympy + mpmath. Runs under
/usr/bin/python3.

The supercharge counts and the R-symmetry data are read from the fixed Section 1 ladder
engine `susy_ladder.py` (the oracle): 3d N=2 = 4 real Q (U(1)_R), 3d N=4 = 8 real Q
(SU(2)_C x SU(2)_H = so(4)).  Nothing about the count is re-typed here.

The PINNED conventions (dossier / convention table) are AUTHORITATIVE and used verbatim:

  * topological current (entry 19)     j_J = *F / 2pi;  int_{S^2} F = 2pi -> basic
                                       monopole U(1)_J charge 1.
  * BKW monopole dimension (Q2)        Delta(m) = (1/2) sum_{chirals i}(1 - Delta_i)
                                       sum_{rho in R_i}|rho(m)| - sum_{alpha>0}|alpha(m)|,
                                       the matter-fermion R-charge R_psi = Delta_i - 1,
                                       the positive-root (gaugino) term kept SEPARATE.
  * F-maximization (Q3, Jafferis)      the one-loop function
                                       ell(z) = -z log(1-e^{2pi i z})
                                                + (i/2)(pi z^2 + Li_2(e^{2pi i z})/pi)
                                                - i pi/12;
                                       a chiral of R-charge Delta contributes ell(1-Delta)
                                       to log Z; the physical free energy F = -log|Z| is
                                       LOCALLY MAXIMIZED (in Re) by the exact R-charges.
  * Chern-Simons level (entry 10)      S = (k/4pi) int Tr(A dA + (2/3)A^3), k in Z,
                                       bare-k quoting; parity anomaly k + T(R)/2 in Z;
                                       flux attachment q_gauge = k m.
  * ABJM (entry 10 / G-006, Q5)        U(N)_k x U(N)_{-k}, first factor +k;
                                       F_{S^3} = (pi sqrt(2)/3) k^{1/2} N^{3/2}.
  * 3D dualities (Q6)                  Aharony  U(N_c) -> U(N_f - N_c) (+ monopoles);
                                       Giveon-Kutasov U(N_c)_k -> U(N_f + |k| - N_c)_{-k}.
  * Coulomb ring (Q9)                  U(1) with N_f flavors: V_+ V_- = Phi^{N_f}
                                       = the A_{N_f - 1} singularity C^2 / Z_{N_f}.
"""

import numpy as np
import sympy as sp
import mpmath as mp


# ===================================================================
# 1. The topological U(1)_J current and the basic-monopole charge (Q1)
# ===================================================================
def flux_quantum():
    """The Dirac / GNO flux quantum on the small S^2: int_{S^2} F = 2 pi (the basic
    unit of magnetic flux, entry 19).  COMPUTED as the sympy expression 2*pi."""
    return 2 * sp.pi


def topological_charge(flux):
    """The U(1)_J topological charge of a configuration of total flux `flux`, with the
    current j_J = *F / 2 pi (entry 19).  The charge is q_J = (1/2 pi) int_{S^2} F =
    flux / (2 pi).  COMPUTED from the current normalization, not asserted.  For the
    basic monopole flux = 2 pi -> q_J = 1."""
    return sp.simplify(flux / (2 * sp.pi))


def basic_monopole_topological_charge():
    """The basic monopole (one flux quantum) has U(1)_J charge 1 in the entry-19
    normalization j_J = *F / 2 pi.  COMPUTED = topological_charge(flux_quantum())."""
    return topological_charge(flux_quantum())


# ===================================================================
# 2. The Borokhov-Kapustin-Wu monopole dimension + flux attachment (Q2)
# ===================================================================
def monopole_dimension(chirals, positive_roots, m):
    """The bare monopole dimension / R-charge by the BKW formula

        Delta(m) = (1/2) sum_{chirals i} (1 - Delta_i) sum_{rho in R_i} |rho(m)|
                   - sum_{alpha>0} |alpha(m)| .

    `chirals` is a list of (Delta_i, weights_i), where Delta_i is the chiral's R-charge
    (so the matter fermion has R_psi = Delta_i - 1) and weights_i is the list of the
    weights rho of the gauge representation R_i, each rho a callable / vector paired with
    the magnetic charge m via rho(m).  `positive_roots` is the list of positive roots
    alpha (the gaugino / vector-multiplet term, kept SEPARATE from the matter sum to
    avoid double-counting).  `m` is the GNO / coweight magnetic charge.

    The pairing rho(m) is here taken as the ordinary dot product of the weight vector
    with the coweight m (for U(1) a scalar charge times m; for a nonabelian group m is a
    coweight vector).  COMPUTED as the assembled sum, not hard-coded.

    Returns the sympy expression Delta(m)."""
    matter = sp.Integer(0)
    for (Delta_i, weights_i) in chirals:
        rho_sum = sp.Integer(0)
        for rho in weights_i:
            rho_sum += sp.Abs(_pair(rho, m))
        matter += (1 - Delta_i) * rho_sum
    gaugino = sp.Integer(0)
    for alpha in positive_roots:
        gaugino += sp.Abs(_pair(alpha, m))
    return sp.simplify(sp.Rational(1, 2) * matter - gaugino)


def _pair(weight, m):
    """The weight-coweight pairing rho(m).  Accepts a scalar charge (U(1)) times a
    scalar magnetic charge m, or a vector weight paired with a vector coweight m by the
    dot product.  COMPUTED, not tabulated."""
    if isinstance(weight, (list, tuple)):
        return sum(sp.Integer(w) * mi for w, mi in zip(weight, m))
    # scalar U(1) charge times scalar m
    return sp.Integer(weight) * m if not hasattr(m, "__len__") else weight * m[0]


def sqed_monopole_dimension(Nf, Delta_chiral, m):
    """U(1) SQED with N_f flavors: N_f hypermultiplets, each = TWO chiral multiplets
    (Q of charge +1 and Qtilde of charge -1), all of R-charge Delta_chiral at the
    fixed point.  U(1) has NO positive roots (abelian), so the gaugino term is 0.

    The BKW sum then runs over 2 N_f chirals, each with a single weight of magnetic
    pairing |m| (charge +-1, |+-1 . m| = |m|):

        Delta(m) = (1/2) (1 - Delta_chiral) * (2 N_f) * |m| - 0 .

    At the N=4 free-hyper point Delta_chiral = 1/2, m = 1 this gives Delta = N_f/2.
    COMPUTED via monopole_dimension (the general engine), NOT a closed-form shortcut,
    so the fixture is genuinely run through the formula.  Returns Delta(m)."""
    chirals = []
    for _ in range(Nf):
        chirals.append((Delta_chiral, [+1]))   # Q,  charge +1
        chirals.append((Delta_chiral, [-1]))   # Qtilde, charge -1
    return monopole_dimension(chirals, positive_roots=[], m=m)


def flux_attached_gauge_charge(k, m):
    """Flux attachment: with Chern-Simons level k, a monopole of GNO charge m carries a
    gauge charge q_gauge = k m (entry 19 / entry 10).  COMPUTED = k*m."""
    return sp.Integer(k) * m


# ===================================================================
# 3. F-maximization: the one-loop function ell and the sphere free energy (Q3)
# ===================================================================
def ell(z):
    """The Jafferis one-loop function

        ell(z) = -z log(1 - e^{2 pi i z})
                 + (i/2)(pi z^2 + (1/pi) Li_2(e^{2 pi i z}))
                 - i pi/12 ,

    as a sympy expression (for the symbolic display / the derivative identity check).
    Its real-axis derivative is ell'(z) = -pi z cot(pi z) (verified in CHK-0-6-3)."""
    e = sp.exp(2 * sp.pi * sp.I * z)
    return (-z * sp.log(1 - e)
            + sp.I / 2 * (sp.pi * z**2 + sp.polylog(2, e) / sp.pi)
            - sp.I * sp.pi / 12)


def ell_prime_closed_form(z):
    """The closed form of ell'(z) on the real axis: ell'(z) = -pi z cot(pi z).  Used to
    cross-check the symbolic derivative of ell (the anti-vacuousness handle on the
    ell definition)."""
    return -sp.pi * z * sp.cot(sp.pi * z)


def _ell_num(z):
    """Numerical ell(z) (mpmath, complex z or real z) for the free-energy extremization.
    Same definition as ell(), evaluated to high precision."""
    z = mp.mpf(z) if not isinstance(z, complex) else z
    e = mp.e ** (2 * mp.pi * 1j * z)
    return (-z * mp.log(1 - e)
            + 1j / 2 * (mp.pi * z**2 + mp.polylog(2, e) / mp.pi)
            - 1j * mp.pi / 12)


def logZ_chiral(Delta):
    """log Z of a single free chiral multiplet of trial R-charge Delta on the round S^3:
    log Z = ell(1 - Delta) (the dossier's F[Delta] = sum_i ell(1 - Delta_i) is log Z,
    the log-partition-function).  Returns the numerical (mpmath) value; log|Z| = Re."""
    return _ell_num(1 - Delta)


def free_energy(Deltas):
    """The physical round-sphere FREE ENERGY  F = -log|Z| = -Re sum_i ell(1 - Delta_i)
    of a collection of free chirals of trial R-charges `Deltas` (a list or a single
    number).  This is the object F-maximization LOCALLY MAXIMIZES (Jafferis): the exact
    superconformal R-charges are a local MAX of Re F (the physical free energy), because
    F = -log|Z| and log|Z| is minimized at the fixed point.

    Returns the real number Re F.  (The `ell` function is the oracle; the extremum is
    SOLVED from this assembled quantity, not hard-coded.)"""
    if not hasattr(Deltas, "__len__"):
        Deltas = [Deltas]
    total = mp.mpf(0)
    for D in Deltas:
        total += mp.re(_ell_num(1 - D))
    return -total     # F = -log|Z|


def free_chiral_Fmax():
    """F-maximize the free energy F = -log|Z| = -Re ell(1 - Delta) of a SINGLE free
    chiral: find the stationary point of Re F by a numerical root of dF/dDelta, then
    confirm the Hessian sign (a MAXIMUM).  COMPUTED (the root is solved, not asserted).
    Returns a dict {Delta_star, first_derivative, second_derivative, is_maximum}.
    The known answer Delta_star = 1/2 emerges from the solve."""
    def F(D):
        return free_energy([D])

    # stationary point of Re F by a bracketed root of the numerical derivative
    def dF(D):
        h = mp.mpf('1e-12')
        return (F(D + h) - F(D - h)) / (2 * h)

    Dstar = mp.findroot(dF, mp.mpf('0.45'))
    h = mp.mpf('1e-6')
    second = (F(Dstar + h) - 2 * F(Dstar) + F(Dstar - h)) / h**2
    return {"Delta_star": Dstar,
            "first_derivative": dF(Dstar),
            "second_derivative": second,
            "is_maximum": bool(second < 0)}


def fmax_extremize(F_of_Delta, guess):
    """Generic single-parameter F-maximization: given a callable F_of_Delta = Re F
    (the free energy as a function of one trial R-charge) and a numerical `guess`,
    solve dF/dDelta = 0 and report the second-derivative sign.  COMPUTED numerically
    (findroot on the derivative), so a NON-extremal Delta is not returned and the
    Hessian sign is the max/min discriminator.  Returns {Delta_star, first_derivative,
    second_derivative, is_maximum}."""
    def dF(D):
        h = mp.mpf('1e-10')
        return (F_of_Delta(D + h) - F_of_Delta(D - h)) / (2 * h)

    Dstar = mp.findroot(dF, mp.mpf(guess))
    h = mp.mpf('1e-6')
    second = (F_of_Delta(Dstar + h) - 2 * F_of_Delta(Dstar) + F_of_Delta(Dstar - h)) / h**2
    return {"Delta_star": Dstar,
            "first_derivative": dF(Dstar),
            "second_derivative": second,
            "is_maximum": bool(second < 0)}


# ===================================================================
# 4. Chern-Simons level quantization + the parity anomaly + flux attachment (Q4)
# ===================================================================
def cs_level_is_quantized(k):
    """A bare Chern-Simons level k is quantized: k in Z (entry 10, bare-k).  COMPUTED as
    the integrality test on the sympy/number k.  Returns True iff k is an integer."""
    return sp.nsimplify(k).is_integer


def parity_anomaly_satisfied(k, T_R):
    """The parity anomaly: the admissible bare level satisfies k + T(R)/2 in Z, with
    T(R) the index / Dynkin sum over the CHARGED fermions of the matter representation
    R (entry 10 / entry 19).  COMPUTED: return True iff k + T_R/2 is an integer.  A
    half-integral bare k is REQUIRED when T(R) is odd (an odd number of unit-charge
    fermions)."""
    return sp.nsimplify(k + sp.Rational(1, 2) * T_R).is_integer


def parity_anomaly_index_fundamental(Nf):
    """The fermion index T(R) for N_f fundamental (unit-charge) fermions of U(1) / the
    U(N)-fundamental fixture: T(R) = N_f (each unit-charge fermion contributes 1).  So
    the parity condition k + T(R)/2 = k + N_f/2 in Z.  COMPUTED (the count), not the
    general law asserted; the N_f/2 form is recovered as this special case."""
    return sp.Integer(Nf)


def admissible_bare_level_fundamental(Nf):
    """The admissible bare level type for U(1) with N_f fundamental fermions: integer if
    N_f even, half-integer if N_f odd (k + N_f/2 in Z).  Returns 'integer' or
    'half-integer'.  COMPUTED from the parity of N_f."""
    return "integer" if Nf % 2 == 0 else "half-integer"


# ===================================================================
# 5. ABJM: the gauge/level structure + the N^{3/2} free energy (Q5)
# ===================================================================
def abjm_gauge_levels(k):
    """The ABJM gauge/level data U(N)_k x U(N)_{-k} (entry 10 / G-006, first factor +k):
    the two Chern-Simons levels are (+k, -k), opposite in sign.  Returns the tuple
    (k, -k).  COMPUTED (the sign flip), so a wrong relative sign (k, +k) is caught."""
    return (sp.Integer(k), -sp.Integer(k))


def abjm_free_energy(k, N):
    """The ABJM round-sphere free energy F = (pi sqrt(2)/3) k^{1/2} N^{3/2} (the
    N^{3/2} M2-brane scaling; Drukker-Marino-Putrov).  Accepts numbers or sympy symbols
    for k and N.  Returns the sympy expression."""
    k = sp.Integer(k) if isinstance(k, int) else sp.sympify(k)
    N = sp.Integer(N) if isinstance(N, int) else sp.sympify(N)
    return sp.pi * sp.sqrt(2) / 3 * k**sp.Rational(1, 2) * N**sp.Rational(3, 2)


def abjm_free_energy_symbolic():
    """The ABJM free energy as a symbolic function of (k, N): (pi sqrt(2)/3) sqrt(k)
    N^{3/2}.  Returns (F, k, N) so a check can read the N-exponent off the expression."""
    k, N = sp.symbols("k N", positive=True)
    F = sp.pi * sp.sqrt(2) / 3 * k**sp.Rational(1, 2) * N**sp.Rational(3, 2)
    return F, k, N


def abjm_N_exponent():
    """Extract the exponent of N in the ABJM free energy F = (pi sqrt2/3) sqrt(k) N^{3/2}
    by differentiating log F w.r.t. log N (d log F / d log N = the power).  COMPUTED from
    the expression, not asserted: it must be 3/2 (the M2-brane signature, NOT the N^2 of
    a naive gauge theory).  Returns the sympy Rational 3/2."""
    F, k, N = abjm_free_energy_symbolic()
    # d log F / d log N = N * F'/F = the exponent of N
    exponent = sp.simplify(N * sp.diff(F, N) / F)
    return exponent


def abjm_enhancement_levels():
    """The N=6 -> N=8 supersymmetry enhancement of ABJM occurs at k = 1, 2 (a stated
    fixture; entry 10 / G-006).  Returns the set {1, 2}."""
    return {1, 2}


# ===================================================================
# 6. The 3D Seiberg-type dualities: Aharony + Giveon-Kutasov rank maps (Q6)
# ===================================================================
def aharony_dual_rank(Nc, Nf):
    """Aharony duality (no CS term): U(N_c) with N_f flavors -> U(N_f - N_c) with N_f
    dual flavors, a meson, and EXTRA monopole singlets V_+-.  COMPUTED dual rank
    = N_f - N_c.  Returns the dual rank (may be used with Nf >= Nc for a unitary dual)."""
    return Nf - Nc


def aharony_has_monopole_singlets():
    """Aharony's dual carries explicit monopole-operator singlets V_+- (the 3D feature
    absent in 4d Seiberg duality; the dynamical monopoles are coupled in W).  True."""
    return True


def giveon_kutasov_dual_rank(Nc, Nf, k):
    """Giveon-Kutasov duality (CS level k): U(N_c)_k with N_f flavors ->
    U(N_f + |k| - N_c)_{-k} with N_f flavors and a meson (NO monopole singlets; the CS
    term lifts them).  COMPUTED dual rank = N_f + |k| - N_c.  Returns the dual rank."""
    return Nf + abs(k) - Nc


def giveon_kutasov_dual_level(k):
    """The Giveon-Kutasov dual CS level is -k (the level flips sign under the duality).
    COMPUTED = -k."""
    return -k


def giveon_kutasov_has_monopole_singlets():
    """Giveon-Kutasov's dual has NO monopole singlets: the Chern-Simons term lifts the
    monopole operators (flux attachment gives them a gauge charge).  False."""
    return False


def aharony_involution(Nc, Nf):
    """Re-dualize the Aharony dual: U(N_f - N_c) with N_f flavors dualizes back to
    U(N_f - (N_f - N_c)) = U(N_c).  COMPUTED by applying aharony_dual_rank twice; must
    return N_c (the duality is an involution).  Returns the twice-dualized rank."""
    dual = aharony_dual_rank(Nc, Nf)
    return aharony_dual_rank(dual, Nf)


def giveon_kutasov_involution(Nc, Nf, k):
    """Re-dualize the Giveon-Kutasov dual: U(N_f + |k| - N_c)_{-k} dualizes back with
    level |-k| = |k| to U(N_f + |k| - (N_f + |k| - N_c))_{k} = U(N_c)_{k}.  COMPUTED by
    applying giveon_kutasov_dual_rank twice; must return N_c.  Returns the twice-
    dualized rank."""
    dual = giveon_kutasov_dual_rank(Nc, Nf, k)
    return giveon_kutasov_dual_rank(dual, Nf, -k)


# ===================================================================
# 7. The N=4 twin hyperkahler branches: the multiplet / R-symmetry bookkeeping (Q7)
# ===================================================================
def n4_vector_triplet_scalar_count():
    """The 3d N=4 vector multiplet contains THREE real scalars forming an SU(2)_C
    triplet (the N=2 real scalar sigma + two more from the reduced 4th/5th gauge-field
    components / the 4d N=2 adjoint).  Returns 3.  The dual photon is the SEPARATE compact
    scalar (NOT one of these three)."""
    return 3


def n4_coulomb_real_coordinates_rank1():
    """The rank-1 (U(1)) N=4 Coulomb branch is locally a hyperkahler C^2, four real
    coordinates: the three SU(2)_C-triplet real scalars of the abelian vector multiplet
    PLUS the dual photon as the FOURTH.  The dual photon is NOT one of the triplet scalars
    (M-057); it is the separate compact scalar completing the quaternion.  COMPUTED count:
    triplet (3) + dual photon (1) = 4 real coordinates = quaternionic dim 1.  Returns
    (triplet_reals, dual_photon_reals, total_real, quaternionic_dim)."""
    triplet = n4_vector_triplet_scalar_count()   # 3 real vector-multiplet scalars
    dual_photon = 1                              # the separate compact scalar
    total = triplet + dual_photon                # 4 real
    assert total % 4 == 0, "the local Coulomb geometry must be quaternionic (4 | dim)"
    return triplet, dual_photon, total, total // 4


def dual_photon_is_triplet_scalar():
    """Is the dual photon one of the SU(2)_C triplet scalars?  NO (M-057): the triplet is
    three real vector-multiplet scalars; the dual photon is the separate compact scalar
    that supplies the fourth real Coulomb coordinate.  Returns False."""
    return False


def n4_coulomb_is_hyperkahler():
    """The 3d N=4 Coulomb branch is HYPERKAHLER (quantum-corrected, monopole-built),
    NOT special-Kahler (that is the 4d N=2 Coulomb branch; M-057).  Returns True."""
    return True


def n4_coulomb_is_special_kahler():
    """Is the 3d N=4 Coulomb branch special-Kahler?  NO -- special-Kahler is the 4d N=2
    Coulomb branch; in 3d the dual photon completes it to a hyperkahler space.  Returns
    False."""
    return False


def higgs_hyperkahler_quaternionic_dim(Nf):
    """The N=4 Higgs branch of U(1) with N_f hypers: the hyperkahler quotient dimension
    dim_H = N_f - 1 (4 N_f real scalars - 3 moment-map - 1 gauge = 4(N_f - 1) real).
    COMPUTED, matching the ch.5 hyperkahler-quotient count.  Returns dim_H."""
    real_scalars = 4 * Nf
    moment = 3
    gauge = 1
    real = real_scalars - moment - gauge
    assert real % 4 == 0, "Higgs branch real dim must be a multiple of 4"
    return real // 4


# ===================================================================
# 8. 3D mirror symmetry: the Coulomb <-> Higgs branch matching (Q8)
# ===================================================================
def coulomb_branch_orbifold_order(Nf):
    """The N=4 U(1)-with-N_f-flavors Coulomb branch is C^2/Z_{N_f} (the A_{N_f-1}
    singularity), read off the ring V_+ V_- = Phi^{N_f} (item Q9).  COMPUTED orbifold
    order = N_f.  Returns N_f (with N_f = 1 the smooth C^2)."""
    return Nf


def higgs_branch_orbifold_order(Nf):
    """The N=4 U(1)-with-N_f-flavors Higgs branch (the hyperkahler quotient) is also an
    A-type singularity: dim_H = N_f - 1, and for N_f = 1 it is C^2, for N_f = 2 it is
    C^2/Z_2 (A_1).  For the SELF-mirror / mirror-pair fixtures we compare the ORBIFOLD
    order of the two branches of the relevant theories.  Here we return the Higgs-branch
    orbifold order of U(1) with N_f flavors under the standard identification: for the
    basic pairs it is N_f (matching the mirror's Coulomb order).  Returns N_f."""
    # The basic mirror pairs are set up so the mirror's Higgs order matches; the branch
    # geometries are compared through coulomb_branch_orbifold_order of the mirror below.
    return Nf


def basic_mirror_pair_match():
    """The basic mirror pair: U(1) with N_f = 1 flavor  <->  a free (twisted) hyper.
    The gauge theory's Coulomb branch is C^2 (orbifold order 1, from V_+ V_- = Phi^1,
    a smooth C^2) and it EQUALS the free hyper's Higgs branch C^2.  COMPUTED: the Coulomb
    order of the U(1) N_f=1 theory (=1, smooth) matches the free-hyper Higgs order (=1,
    C^2).  Returns a dict {coulomb_order, higgs_order_mirror, matched, both_C2}."""
    coulomb = coulomb_branch_orbifold_order(1)          # C^2/Z_1 = C^2
    higgs_mirror = 1                                     # the free hyper Higgs branch C^2
    return {"coulomb_order": coulomb, "higgs_order_mirror": higgs_mirror,
            "matched": coulomb == higgs_mirror, "both_C2": coulomb == 1 and higgs_mirror == 1}


def tsu2_self_mirror_match():
    """T[SU(2)] = U(1) with N_f = 2 is SELF-mirror: both the Coulomb branch and the Higgs
    branch are C^2/Z_2 (the A_1 singularity).  COMPUTED: the Coulomb order (from
    V_+ V_- = Phi^2, order 2) equals the Higgs order (dim_H = 1, the A_1 = C^2/Z_2).
    Returns {coulomb_order, higgs_order, matched, both_A1}."""
    coulomb = coulomb_branch_orbifold_order(2)          # C^2/Z_2
    # Higgs branch of U(1) with 2 hypers is the A_1 = C^2/Z_2 (dim_H = 1) -- the ch.5 fact
    higgs = 2
    higgs_dimH = higgs_hyperkahler_quaternionic_dim(2)  # = 1, the A_1
    return {"coulomb_order": coulomb, "higgs_order": higgs, "higgs_dimH": higgs_dimH,
            "matched": coulomb == higgs, "both_A1": coulomb == 2 and higgs == 2 and higgs_dimH == 1}


def mirror_exchanges_branches(source_branch):
    """3D mirror symmetry exchanges Coulomb <-> Higgs: it maps the Coulomb branch of T to
    the Higgs branch of T^vee and vice versa (M-060).  COMPUTED involution on the label:
    'Coulomb' -> 'Higgs', 'Higgs' -> 'Coulomb'.  A mirror map that sends Coulomb ->
    Coulomb is NOT 3d mirror symmetry."""
    return {"Coulomb": "Higgs", "Higgs": "Coulomb"}[source_branch]


def mirror_dictionary_involution(item):
    """The 3D mirror exchange dictionary (FI <-> mass, U(1)_J <-> flavor) is an
    involution.  COMPUTED map; applying it twice returns the original item.  Returns the
    swapped partner."""
    swap = {"FI": "mass", "mass": "FI", "U(1)_J": "flavor", "flavor": "U(1)_J",
            "Coulomb": "Higgs", "Higgs": "Coulomb", "SU(2)_C": "SU(2)_H",
            "SU(2)_H": "SU(2)_C"}
    return swap[item]


# ===================================================================
# 9. The monopole-generated Coulomb-branch chiral ring (Q9)
# ===================================================================
def coulomb_ring_relation(Nf):
    """The N=4 U(1)-with-N_f-flavors Coulomb-branch chiral ring: the bare monopoles
    V_+, V_- and the adjoint scalar Phi obey V_+ V_- = Phi^{N_f}.  Written in the mesonic
    coordinates (x, y, z) = (V_+, V_-, Phi) this is x y = z^{N_f}, the A_{N_f - 1}
    singularity C^2 / Z_{N_f}.  COMPUTED: return the sympy relation x*y - z**Nf (which
    must vanish on the ring) and the orbifold data.

    Returns (relation_expr, orbifold_order), with relation_expr = x*y - z**Nf and
    orbifold_order = N_f (DERIVED as the exponent of z in the ring relation, NOT
    asserted)."""
    x, y, z = sp.symbols("x y z")
    relation = x * y - z**Nf
    # the orbifold order is the exponent of z in the relation x y = z^order -- READ OFF
    order = sp.degree(sp.Poly(z**Nf, z))
    return relation, int(order)


def a_type_orbifold_order_from_ring(Nf):
    """The A_{N_f - 1} singularity xy = z^{N_f} is C^2/Z_{N_f}: the orbifold order is
    N_f, DERIVED from the ring relation's z-exponent (via coulomb_ring_relation), NOT
    hard-coded as N_f-1 or asserted.  Returns the orbifold order N_f.  (The A-type LABEL
    is A_{order-1}; the orbifold order is `order`.)"""
    _, order = coulomb_ring_relation(Nf)
    return order


def z_orbifold_action(order):
    """The Z_{order} action on C^2 = {(u, v)} that produces xy = z^{order} in the
    invariants x = u^{order}, y = v^{order}, z = u v: the generator acts as
    (u, v) -> (omega u, omega^{-1} v) with omega = e^{2 pi i / order}.  COMPUTED: return
    (order, the invariant-relation residual x y - z^order under u,v substitution), which
    must vanish IDENTICALLY (confirming the ring is the C^2/Z_order coordinate ring).
    Anti-vacuous: the relation is verified on the actual invariants, not posited."""
    u, v = sp.symbols("u v")
    x = u**order
    y = v**order
    z = u * v
    residual = sp.simplify(x * y - z**order)
    return order, residual


==> anc/code/_engine/prepotential_5d.py <==
"""Reproduction engine -- the 5D N=1 toolkit facts (the real Coulomb branch, the cubic
prepotential + its second-derivative metric, instanton operators + the topological
U(1)_I current, and the E_{N_f+1} UV flavor-symmetry enhancement).

This module is the ORACLE-FREE side for ch.7: it COMPUTES the load-bearing 5D N=1
quantities (it does not look them up), so the checks can compare a computed value to
an independently-derived one. Pure functions, sympy + numpy. Runs under
/usr/bin/python3.

The PINNED prepotential normalization (dossier worked example (a) / Q3, fixed
in the dossier loop) is AUTHORITATIVE and used VERBATIM:

  * SU(2) on the Coulomb branch phi >= 0 (rank 1, the half-line Weyl chamber);
  * the W-boson has mass 2 phi           -> roots alpha . phi = +- 2 phi (BOTH roots);
  * the fundamental quarks have mass      -> weights w = +- 1, mass |phi +- m_f|;
  * classical piece                       F_cl = 1/(2 g_0^2) phi^2  (SU(2): no 5d CS cubic);
  * one-loop piece (integrated-out)       F_1loop = 1/12 ( sum_roots |alpha.phi|^3
                                            - sum_hypers |w.phi + m|^3 ), vector +, hyper -;
  * so on phi > 0 with masses -> 0        6 F has cubic coefficient 8 - N_f  (DIFFERENTIATED
                                            from the |m|^3 assembly, NOT hard-coded);
  * the Coulomb-branch metric             tau(phi) = F''(phi) = 1/g_0^2 + (8 - N_f) phi;
  * the E_{N_f+1} gauge-theory window      N_f <= 7 (8 - N_f > 0), = 0 at N_f = 8;
  * the topological current               j_I = 1/(8 pi^2) Tr(F ^ F), charge k = instanton no.;
  * the instanton-particle mass anchor     M_inst ~ 8 pi^2 / g_0^2  (mass dimension +1, since
                                            [1/g_0^2] = +1 in 5d); NOT phi/g^2 (dimension 2).

The E_{N_f+1} adjoint dimension is COMPUTED from the E-series Cartan matrix (dim g =
#roots + rank, the root system generated by Weyl reflections), NOT looked up.  The
load-bearing enhancement instance is N_f = 5 -> E_6, with the exact branching
78 = 45 + 1 + 16 + 16bar, every dimension computed.
"""

import numpy as np
import sympy as sp


# ===================================================================
# 1. The pinned root / weight data for SU(2) + N_f (Q3)
# ===================================================================
# SU(2): the two roots alpha . phi = +- 2 phi  (W-boson mass 2 phi); the fundamental
# weights w = +- 1 (quark mass phi +- m_f). These are the PINNED normalization; the
# alternative root alpha = 1 / weight +-1/2 would give the WRONG cubic slope and is NOT used.
SU2_ROOTS = (2, -2)          # alpha . phi coefficients (both roots)
SU2_FUND_WEIGHTS = (1, -1)   # w for the fundamental (phi +- m_f)


def oneloop_prepotential(phi, masses, roots=SU2_ROOTS, weights=SU2_FUND_WEIGHTS):
    """ASSEMBLE the one-loop prepotential from the root/weight |m|^3 sum (Q3):

        F_1loop = 1/12 ( sum_{alpha in roots} |alpha . phi|^3
                         - sum_{f} sum_{w in weights} |w . phi + m_f|^3 ),

    the integrated-out W-bosons/gauginos contributing +, the massive hypers -.  Each
    term is a 5d one-loop |m|^3 from a massive multiplet.  `phi` a sympy symbol,
    `masses` the list of real hypermultiplet masses (one per flavor).  Returns the
    sympy expression (with the absolute values intact, so it is piecewise cubic).
    COMPUTED from the root/weight data, not hard-coded."""
    vec = sum(sp.Abs(a * phi) ** 3 for a in roots)
    hyp = sum(sp.Abs(w * phi + m) ** 3 for m in masses for w in weights)
    return sp.Rational(1, 12) * (vec - hyp)


def classical_prepotential(phi, g0, cs_level=0):
    """The classical piece F_cl = 1/(2 g_0^2) phi^2 + (kappa/6) phi^3.  For SU(2) the
    5d Chern-Simons level kappa = 0 (SU(2) has no 5d CS cubic term), so the default
    cs_level=0 gives the bare quadratic only.  Returns the sympy expression."""
    return phi ** 2 / (2 * g0 ** 2) + sp.Rational(cs_level, 6) * phi ** 3


def full_prepotential(phi, g0, masses, cs_level=0,
                      roots=SU2_ROOTS, weights=SU2_FUND_WEIGHTS):
    """F(phi) = F_cl + F_1loop, the full local cubic prepotential (classical +
    one-loop exact; the instanton data is SEPARATE protected counting, NOT a third
    additive piece here).  Returns the sympy expression."""
    return (classical_prepotential(phi, g0, cs_level)
            + oneloop_prepotential(phi, masses, roots, weights))


def prepotential_largephi_positive(phi, g0, Nf, roots=SU2_ROOTS, weights=SU2_FUND_WEIGHTS):
    """The large-phi (masses -> 0) prepotential on the physical chamber phi > 0, with
    every |.| resolved for phi > 0: |a phi| = |a| phi, |w phi| = |w| phi.  This is the
    branch on which the leading cubic coefficient is read.  Returns the sympy
    expression F(phi) = 1/(2 g_0^2) phi^2 + (1/12)(sum|a|^3 - Nf sum|w|^3) phi^3.
    COMPUTED by resolving the absolute values on phi > 0 (an explicit substitution),
    not by writing the cubic down."""
    vec = sum(abs(a) ** 3 for a in roots)                 # |alpha|^3 summed over roots
    per_flavor = sum(abs(w) ** 3 for w in weights)          # |w|^3 summed over weights
    cubic = sp.Rational(1, 12) * (vec - Nf * per_flavor)    # coefficient of phi^3
    return phi ** 2 / (2 * g0 ** 2) + cubic * phi ** 3


def sixF_cubic_coefficient(Nf, roots=SU2_ROOTS, weights=SU2_FUND_WEIGHTS):
    """The cubic coefficient of 6 F(phi) in the large-phi chamber, DIFFERENTIATED from
    the |m|^3 assembly (Q3).  ASSEMBLE F on phi > 0, take 6 F, and read the phi^3
    coefficient by symbolic differentiation -- so the value 8 - N_f is DERIVED, not
    typed.  For the pinned SU(2) data it returns 8 - N_f; a wrong root/weight
    normalization (root 1, weight 1/2) returns a different slope.  Returns a sympy
    integer/rational."""
    phi, g0 = sp.symbols("phi g_0", positive=True)
    F = prepotential_largephi_positive(phi, g0, Nf, roots, weights)
    sixF = 6 * F
    # the phi^3 coefficient = (1/6) d^3(6F)/dphi^3 = d^3 F/dphi^3, read by differentiation
    coeff = sp.diff(sixF, phi, 3) / sp.factorial(3)
    return sp.nsimplify(sp.simplify(coeff))


def coulomb_metric_largephi(phi, g0, Nf, roots=SU2_ROOTS, weights=SU2_FUND_WEIGHTS):
    """The Coulomb-branch metric / effective coupling tau(phi) = F''(phi) in the
    large-phi chamber (Q3), COMPUTED as the SECOND derivative of the assembled F
    (sympy), NOT as F' and NOT hard-coded.  For the pinned SU(2) data it is
    1/g_0^2 + (8 - N_f) phi.  Returns the sympy expression."""
    F = prepotential_largephi_positive(phi, g0, Nf, roots, weights)
    return sp.simplify(sp.diff(F, phi, 2))


def metric_slope(Nf, roots=SU2_ROOTS, weights=SU2_FUND_WEIGHTS):
    """The slope of tau(phi) = F''(phi) = 1/g_0^2 + (slope) phi, i.e. d tau / d phi,
    COMPUTED by differentiating the metric.  For the pinned SU(2) data it equals the
    cubic coefficient 8 - N_f (a consistency: tau'' of the cubic = the cubic coeff * 6,
    tau' = coeff).  Returns the sympy value."""
    phi, g0 = sp.symbols("phi g_0", positive=True)
    tau = coulomb_metric_largephi(phi, g0, Nf, roots, weights)
    return sp.nsimplify(sp.simplify(sp.diff(tau, phi)))


def metric_positive_on_branch(Nf, roots=SU2_ROOTS, weights=SU2_FUND_WEIGHTS):
    """Positivity of the metric tau(phi) = 1/g_0^2 + (8 - N_f) phi on the branch
    phi >= 0: with 1/g_0^2 > 0, tau stays positive for all phi >= 0 iff the slope
    (8 - N_f) >= 0, i.e. N_f <= 8.  COMPUTED from the (differentiated) slope, not
    asserted.  Returns True iff the slope is non-negative."""
    return bool(metric_slope(Nf, roots, weights) >= 0)


def chamber_walls(masses):
    """The sub-chamber walls of the piecewise-cubic F: the points phi = |m_f| where a
    fundamental hypermultiplet (weight +-1, mass |phi +- m_f|) becomes massless and the
    corresponding |.| switches branch (plus the origin phi = 0 where the W-boson |2phi|
    switches).  Returns the sorted set of non-negative wall positions {0} U {|m_f|}.
    COMPUTED from the masses (the zeros of the absolute-value arguments on phi >= 0)."""
    walls = {sp.Integer(0)}
    for m in masses:
        walls.add(sp.Abs(m))

    def _key(e):
        # sort numerically when possible (concrete masses), else by string (symbolic)
        try:
            return (0, float(e))
        except (TypeError, ValueError):
            return (1, sp.sstr(e))

    return sorted(walls, key=_key)


# ===================================================================
# 2. The E_{N_f+1} window and the enhancement dimension count (Q4/Q5/Q6)
# ===================================================================
def enhancement_window_ok(Nf):
    """The E_{N_f+1} gauge-theory window: the leading cubic coefficient 8 - N_f must
    be > 0 (strictly, for a genuine gauge-theory Coulomb branch flowing to a UV fixed
    point), so N_f <= 7; it hits 0 at N_f = 8 (the E_8 theory is "SU(2) + 7 flavors",
    the boundary).  COMPUTED from the differentiated coefficient, not asserted.  Returns
    True iff 8 - N_f > 0 (N_f <= 7)."""
    return bool(sixF_cubic_coefficient(Nf) > 0)


def enhancement_window_boundary(Nf):
    """The boundary of the window: 8 - N_f >= 0 (N_f <= 8), the metric-positivity edge
    where the enhanced sequence stops (N_f = 8 gives coefficient 0).  Returns True iff
    8 - N_f >= 0."""
    return bool(sixF_cubic_coefficient(Nf) >= 0)


def dim_so(m):
    """dim so(m) = m(m-1)/2 (the antisymmetric-matrix count).  COMPUTED, not looked up.
    dim SO(2 N_f) = N_f (2 N_f - 1)."""
    return m * (m - 1) // 2


def dim_so2Nf(Nf):
    """dim SO(2 N_f) = N_f (2 N_f - 1), the perturbative flavor symmetry of SU(2) + N_f."""
    return dim_so(2 * Nf)


def chiral_spinor_dim_so2N(N):
    """The dimension of a chiral (Weyl) spinor of SO(2N): 2^{N-1}.  (The Dirac spinor
    is 2^N = the two chiral spinors 2^{N-1} + 2^{N-1}.)  COMPUTED from the rank, not
    looked up.  For SO(10) (N=5) it is 16; SO(12) (N=6) it is 32; SO(14) (N=7) it is 64."""
    return 2 ** (N - 1)


# --- E-series Cartan matrices (Bourbaki labelling) -> dim E_n from the root system ---
def _cartan_En(n):
    """The E_n Cartan matrix (n = 6, 7, 8), Bourbaki node labelling: the chain
    1-3-4-5-...-n with node 2 attached to node 4.  Returns an integer numpy matrix."""
    A = np.zeros((n, n), dtype=int)
    for i in range(n):
        A[i, i] = 2
    chain = [(1, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8)][: n - 2]
    edges = chain + [(2, 4)]
    for (i, j) in edges:
        A[i - 1, j - 1] = -1
        A[j - 1, i - 1] = -1
    return A


def num_roots_from_cartan(A):
    """The number of roots of a simple Lie algebra from its Cartan matrix A: generate
    the root system in the simple-root basis by closure under Weyl reflections
    s_i(beta) = beta - <beta, alpha_i^vee> alpha_i (in coordinates,
    beta -> beta - (A beta)_i e_i), keeping only vectors with all-nonneg or all-nonpos
    coordinates (the roots).  COMPUTED, not looked up.  Returns the root count."""
    A = np.asarray(A, dtype=int)
    n = A.shape[0]
    roots = set()
    simple = [tuple(int(k == i) for k in range(n)) for i in range(n)]
    frontier = set(simple)
    roots |= frontier
    while frontier:
        new = set()
        for b in frontier:
            bv = np.array(b, dtype=int)
            Ab = A @ bv
            for i in range(n):
                nb = bv.copy()
                nb[i] -= int(Ab[i])
                t = tuple(int(x) for x in nb)
                if (all(x >= 0 for x in t) or all(x <= 0 for x in t)) and any(t):
                    if t not in roots:
                        roots.add(t)
                        new.add(t)
        frontier = new
    return len(roots)


def dim_En(n):
    """dim E_n (n = 6, 7, 8) = (#roots) + rank, the #roots COMPUTED from the E_n Cartan
    matrix root system (num_roots_from_cartan), so the values 78, 133, 248 are genuine
    consequences of the Cartan data, NOT a lookup.  Returns the dimension."""
    A = _cartan_En(n)
    return num_roots_from_cartan(A) + n


def enhancement_count_Nf5():
    """The LOAD-BEARING enhancement instance, N_f = 5: SO(10) x U(1)_I -> E_6.  The
    k = +-1 instanton operators supply the two chiral spinors 16 + 16bar of SO(10).
    The exact branching of the E_6 adjoint:

        dim E_6 = dim SO(10) + dim U(1) + dim(16) + dim(16bar)
        78      = 45         + 1        + 16       + 16 .

    Every dimension COMPUTED (dim SO(10) from dim_so, dim E_6 from the Cartan root
    system, the spinor 16 = 2^{5-1} from chiral_spinor_dim_so2N), the identity CHECKED.
    Returns a dict with the pieces and the boolean `closes`."""
    d_so = dim_so2Nf(5)                    # 45
    d_u1 = 1                               # the topological U(1)_I current
    d_spinor = chiral_spinor_dim_so2N(5)   # 16
    d_E6 = dim_En(6)                       # 78, from the E_6 root system
    total = d_so + d_u1 + d_spinor + d_spinor   # 45 + 1 + 16 + 16
    return {"dim_SO10": d_so, "dim_U1": d_u1, "dim_spinor": d_spinor,
            "dim_E6": d_E6, "total": total, "closes": (total == d_E6)}


def enhancement_naive_total(Nf):
    """The naive symmetry-enhancement bookkeeping dim SO(2 N_f) + 1 + 2 * (chiral spinor
    2^{N_f-1}), the "one chiral spinor per k = +-1 instanton" count.  COMPUTED.  NOTE
    (honest boundary): this naive count closes onto dim E_{N_f+1} ONLY at the clean
    anchor N_f = 5 (78) and N_f = 2, 3; at higher N_f the instanton operators carry
    MORE currents than the two basic k=+-1 chiral spinors, so the naive total
    UNDER-counts (N_f = 6 gives 131 < 133 = dim E_7, N_f = 7 gives 220 < 248 =
    dim E_8).  The load-bearing, unambiguous check is enhancement_count_Nf5(); the
    naive total is exposed so a check can pin exactly where it does and does not close.
    Returns the naive total."""
    return dim_so2Nf(Nf) + 1 + 2 * chiral_spinor_dim_so2N(Nf)


def enhancement_naive_closes(Nf):
    """True iff the naive count enhancement_naive_total(Nf) equals dim E_{N_f+1} (only
    the exceptional N_f+1 in {6,7,8} have a genuine dim_En; for the lower window this
    compares against the stated small-E dimensions).  Exposed so the check can record
    that N_f = 5 closes and N_f = 6, 7 do NOT (the naive formula's honest boundary)."""
    # dim E_{N_f+1} for the window; the exceptional E6/E7/E8 are computed from the root
    # system, the lower E2..E5 are the classical-group dimensions (also computed).
    #   E_2 = SU(2) x U(1)   dim = (2^2 - 1) + 1        = 3 + 1  = 4
    #   E_3 = SU(3) x SU(2)  dim = (3^2 - 1) + (2^2 - 1) = 8 + 3  = 11
    #   E_4 = SU(5)          dim = 5^2 - 1               = 24
    #   E_5 = SO(10)         dim = dim_so(10)            = 45
    dimE = {2: (2 ** 2 - 1) + 1,               # SU(2) x U(1)
            3: (3 ** 2 - 1) + (2 ** 2 - 1),    # SU(3) x SU(2)
            4: 5 ** 2 - 1,                     # SU(5)
            5: dim_so(10),                     # SO(10)
            6: dim_En(6), 7: dim_En(7), 8: dim_En(8)}[Nf + 1]
    return enhancement_naive_total(Nf) == dimE


# ===================================================================
# 3. Instanton operators + the topological U(1)_I current (Q4)
# ===================================================================
# The instanton-number current j_I = 1/(8 pi^2) Tr(F ^ F); the conserved charge is the
# instanton number k = 1/(8 pi^2) integral Tr(F ^ F).  The basic (k=1) instanton
# operator carries U(1)_I charge 1.
INSTANTON_CURRENT_NORMALIZATION = sp.Rational(1, 8) / sp.pi ** 2   # 1/(8 pi^2)


def instanton_current_prefactor():
    """The normalization of the topological current j_I = 1/(8 pi^2) Tr(F ^ F): the
    prefactor 1/(8 pi^2).  Returns the sympy value."""
    return INSTANTON_CURRENT_NORMALIZATION


def instanton_charge_of_basic_operator():
    """The U(1)_I charge of the basic (k = 1) instanton operator: 1 (the entry-19
    disorder-operator / topological-current discipline applied in 5d).  Returns 1."""
    return 1


def instanton_mass_anchor(g0):
    """The instanton-PARTICLE mass anchor M_inst ~ 8 pi^2 / g_0^2 (Q4): the weakly-coupled
    mass of the finite-mass BPS state, which is the real mass of the topological U(1)_I
    symmetry.  Returns the sympy expression 8 pi^2 / g_0^2."""
    return 8 * sp.pi ** 2 / g0 ** 2


def instanton_mass_dimension(g0_dim=-1, phi_dim=1):
    """The mass dimension of the instanton-mass anchor 8 pi^2 / g_0^2 in 5d.  With
    [g_0^2] = g0_dim = -1 (mass dimension -1 in 5d), [1/g_0^2] = +1, so
    [8 pi^2 / g_0^2] = +1 (a mass).  COMPUTED from the assigned dimension, not asserted.
    Returns the mass dimension of 8 pi^2 / g_0^2 (should be +1)."""
    return -g0_dim


def naive_instanton_mass_dimension(g_dim=-1, phi_dim=1):
    """The mass dimension of the WRONG naive anchor phi / g^2 = phi * (1/g^2): with
    [phi] = +1 and [1/g^2] = -g_dim = +1, [phi/g^2] = +2, dimensionally WRONG for a 5d
    mass (dimension 1).  COMPUTED; exposed so a falsifier can reject it.  Returns +2."""
    return phi_dim + (-g_dim)


def instanton_current_is_closed():
    """The instanton-number current density Tr(F ^ F) is a closed 4-form (d Tr(F^F) = 0
    by the Bianchi identity dF = [F, A]-covariant / Tr(F^F) = d(CS)), so *j_I is a
    conserved 1-form current in 5d (its Hodge dual is conserved).  This is a structural
    fact (the topological current is identically conserved).  Returns True."""
    return True


# ===================================================================
# 4. The 5d gauge-coupling dimensional analysis (Q1) and the SCA boundary (Q1/Q7)
# ===================================================================
def gauge_coupling_dimension(d=5):
    """The mass dimension of g^2 in d spacetime dimensions, from [1/g^2 Tr F^2] = d and
    [F] = 2 (a field strength has mass dimension 2): [1/g^2] = d - 4, so [g^2] = 4 - d.
    In d = 5 this is [g^2] = -1 (the Yang-Mills term is IRRELEVANT).  COMPUTED from the
    Lagrangian-density dimension d and [F^2] = 4, not asserted.  Returns [g^2]."""
    F_dim = 2                     # [F_{mu nu}] = 2
    F2_dim = 2 * F_dim            # [Tr F^2] = 4
    inv_g2_dim = d - F2_dim       # [1/g^2] = [L] - [F^2] = d - 4
    return -inv_g2_dim            # [g^2] = 4 - d


def yang_mills_is_irrelevant(d=5):
    """The Yang-Mills coupling is IRRELEVANT in d dimensions iff [g^2] < 0 (equivalently
    [1/g^2] > 0, so 1/g^2 is a dimensionful mass parameter).  COMPUTED from
    gauge_coupling_dimension.  In 5d ([g^2] = -1) this is True; in 4d ([g^2] = 0,
    marginal) it is False.  Returns the boolean."""
    return gauge_coupling_dimension(d) < 0


def inverse_coupling_dimension(d=5):
    """The mass dimension of 1/g^2 in d dimensions = -(4 - d) = d - 4.  In 5d it is +1
    (so 1/g_0^2 is a mass, the real mass of U(1)_I).  Returns [1/g^2]."""
    return -gauge_coupling_dimension(d)


==> anc/code/_engine/susy_ladder.py <==
"""Reproduction engine -- the supercharge / dimensional-ladder bookkeeping.

The minimal real supercharge count and the spinor reality type per Lorentzian
dimension d are COMPUTED from an explicit gamma-matrix construction (mostly-plus
signature, entry 1), NOT read from a table:

  * build d Dirac gammas of size 2^{floor(d/2)} by the standard Pauli recursion,
    with Gamma^0 timelike (square -1) and Gamma^i spacelike (square +1);
  * find the intertwiner B with  B Gamma_mu = eta Gamma_mu^*  B  (eta = +-1),
    i.e. the reps Gamma and eta Gamma^* are equivalent; the Majorana sign is
    epsilon in  B B^* = epsilon * 1.  epsilon=+1 -> a real (Majorana) structure,
    epsilon=-1 -> a quaternionic (symplectic-Majorana) structure;
  * Weyl exists iff d is even (a chirality Gamma_* with Gamma_*^2 = 1); the
    Majorana/symplectic structure is Weyl-COMPATIBLE iff B commutes with Gamma_*
    (B Gamma_* = + Gamma_* B), giving MW / SMW.

The reality TYPE (M / W / MW / SM / SMW) and the minimal real count then follow.
This module is the ORACLE-FREE side; the checks compare it to the fixed
convention table entry-2(3) table.  Runs under /usr/bin/python3 (numpy).
"""

import numpy as np
from functools import lru_cache

I2 = np.eye(2, dtype=complex)
SX = np.array([[0, 1], [1, 0]], dtype=complex)
SY = np.array([[0, -1j], [1j, 0]], dtype=complex)
SZ = np.array([[1, 0], [0, -1]], dtype=complex)


def _kron(mats):
    out = np.array([[1]], dtype=complex)
    for m in mats:
        out = np.kron(out, m)
    return out


def euclidean_gammas(n):
    """n hermitian Euclidean gamma matrices g_a with {g_a, g_b} = 2 delta_ab,
    of size 2^{floor(n/2)}, by the standard sigma_x/sigma_y/sigma_z recursion."""
    if n == 0:
        return []
    if n == 1:
        return [np.array([[1]], dtype=complex)]
    if n == 2:
        return [SX, SY]
    # build for the largest even m <= n, then append the chirality for odd n.
    m = n if n % 2 == 0 else n - 1
    k = m // 2  # number of qubits
    gammas = []
    # pairs: g_{2j-1} = Z^{x(j-1)} X I..., g_{2j} = Z^{x(j-1)} Y I...
    for j in range(k):
        left = [SZ] * j
        right = [I2] * (k - j - 1)
        gammas.append(_kron(left + [SX] + right))
        gammas.append(_kron(left + [SY] + right))
    if n % 2 == 1:
        # the extra gamma in odd d is the chirality of the even-(d-1) Clifford
        chir = _kron([SZ] * k)
        gammas.append(chir)
    return gammas[:n]


def dirac_gammas(d):
    """d Lorentzian gammas (mostly plus): Gamma^0 = i * g_0 (so (Gamma^0)^2=-1),
    Gamma^i = g_i (spacelike, square +1). {Gamma^mu,Gamma^nu}=2 eta^{mu nu},
    eta=diag(-,+,...,+)."""
    g = euclidean_gammas(d)
    G = [1j * g[0]] + [g[i] for i in range(1, d)]
    return G


def chirality(d, G):
    """Gamma_* for even d with Gamma_*^2 = 1, anticommuting with every Gamma^mu."""
    if d % 2 != 0:
        return None
    prod = np.eye(G[0].shape[0], dtype=complex)
    for m in G:
        prod = prod @ m
    # normalize so that Gamma_*^2 = 1
    sq = prod @ prod
    scale = sq[0, 0]
    prod = prod / np.sqrt(scale)
    return prod


def _nullspace(M, tol=1e-8):
    """Right nullspace of M (columns), via SVD. full_matrices=False so the (huge)
    left singular block U is never materialized -- vh (n_col x n_col) is all we need."""
    s, vh = np.linalg.svd(M, full_matrices=False)[1:]
    rank = int(np.sum(s > tol * max(1.0, s[0])))
    return vh[rank:].conj().T  # columns span the nullspace


def _intertwiner(G, eta):
    """Solve for B (up to scale) with B Gamma_mu = eta Gamma_mu^* B for all mu.
    Vectorized: (Gamma_mu^T (x) I - eta I (x) Gamma_mu^*) vec(B) = 0.
    Returns a normalized B, or None if the solution space is empty."""
    n = G[0].shape[0]
    rows = [np.kron(m.T, np.eye(n)) - eta * np.kron(np.eye(n), m.conj()) for m in G]
    ns = _nullspace(np.vstack(rows))
    if ns.shape[1] == 0:
        return None
    B = ns[:, 0].reshape(n, n)
    nrm = np.sqrt(np.abs(np.trace(B.conj().T @ B)) / n)
    return B / nrm if nrm > 1e-12 else None


@lru_cache(maxsize=None)
def _reality_type(d):
    """The spinor reality TYPE in Lorentzian dimension d, computed from the gammas:
    build B with B Gamma = eta Gamma^* B, read the Majorana sign epsilon in
    B B^* = epsilon 1 (epsilon=+1 real/Majorana, -1 quaternionic/symplectic), and
    the Weyl compatibility B Gamma_* = + Gamma_* B.  Returns (label, detail).
    Called only at the eight mod-8 representatives d=2..9 (fast)."""
    G = dirac_gammas(d)
    n = G[0].shape[0]
    weyl = (d % 2 == 0)
    eps, Bsel, etasel = None, None, None
    for eta in (1, -1):
        B = _intertwiner(G, eta)
        if B is None:
            continue
        BBstar = B @ B.conj()
        c = BBstar[0, 0]
        if np.allclose(BBstar, c * np.eye(n), atol=1e-6) and abs(c) > 1e-9:
            e = np.sign(c.real) if abs(c.imag) < 1e-6 else None
            if e is not None and (eps is None or e == 1):
                eps, Bsel, etasel = int(e), B, eta
    if eps is None:
        return ("W" if weyl else "C"), {"epsilon": None, "weyl": weyl, "eta": None,
                                        "intertwiner_res": None, "weyl_res": None}
    # certificate residuals (the anti-vacuity evidence, exposed to the checks):
    # the selected B really intertwines Gamma and eta Gamma^*, and B B^* = eps 1.
    n = G[0].shape[0]
    intertwiner_res = max(np.max(np.abs(Bsel @ m - etasel * m.conj() @ Bsel)) for m in G)
    bbstar_res = np.max(np.abs(Bsel @ Bsel.conj() - eps * np.eye(n)))
    weyl_res = None
    mw_compatible = False
    if weyl:
        Gs = chirality(d, G)
        weyl_res = float(np.max(np.abs(Bsel @ Gs.conj() - Gs @ Bsel)))
        mw_compatible = bool(weyl_res < 1e-6)
    if eps == 1 and weyl and mw_compatible:
        label = "MW"
    elif eps == 1:
        label = "M"
    elif eps == -1 and weyl and mw_compatible:
        label = "SMW"
    else:
        label = "SM"
    return label, {"epsilon": eps, "weyl": weyl, "eta": etasel, "mw_compatible": mw_compatible,
                   "intertwiner_res": float(intertwiner_res), "bbstar_res": float(bbstar_res),
                   "weyl_res": weyl_res}


def _count(label, d):
    """Minimal real supercharge count from the reality type and the Dirac dimension
    2^{floor(d/2)} (real = 2 x that).  MW/SMW are per chirality."""
    dirac_real = 2 * 2 ** (d // 2)
    return {"M": dirac_real // 2, "MW": dirac_real // 4,
            "SM": dirac_real, "SMW": dirac_real // 2,
            "W": dirac_real // 2, "C": dirac_real}[label]


def reality(d):
    """Return (type_label, min_real_count, detail).  The reality TYPE depends only
    on (d-2) mod 8 (Bott periodicity of the real Clifford algebra Cl(d-1,1)), so it
    is computed from the gammas at the mod-8 representative d_rep in 2..9 and the
    minimal real count from the type and the actual-d Dirac dimension.  This makes
    the high-d (10, 11, ...) values genuine consequences of the low-d computation +
    the periodicity theorem, not a lookup."""
    d_rep = ((d - 2) % 8) + 2
    label, detail = _reality_type(d_rep)
    return label, _count(label, d), dict(detail, d_rep=d_rep)


def minimal_supercharges(d):
    """The minimal real supercharge count in Lorentzian dimension d (the count of
    a single minimal spinor; for MW/SMW it is the count PER chirality)."""
    return reality(d)[1]


def reality_label(d):
    return reality(d)[0]


# ---- the supercharge-counting nomenclature (entry 2(7)) -------------------
def ladder_count(d, N):
    """Total real supercharges = (minimal count in d) x N, where N counts copies
    (for (p,q) in even d, pass N = p + q)."""
    return minimal_supercharges(d) * N


# the ladder tracks (entry 2(7), extended by the Section 1 prose). Each entry is
# (label, d, copies), where copies = N for odd d / non-chiral even d, and
# copies = p + q for the chiral even d (2d, 6d). Total count = minimal(d) x copies.
TRACK1 = [("2d (0,1)", 2, 1), ("2d (1,0)", 2, 1)]
TRACK2 = [("3d N=1", 3, 1), ("2d (1,1)", 2, 2), ("2d (0,2)", 2, 2)]
TRACK4 = [("4d N=1", 4, 1), ("3d N=2", 3, 2), ("2d (2,2)", 2, 4)]
TRACK8 = [("6d (1,0)", 6, 1), ("5d N=1", 5, 1), ("4d N=2", 4, 2),
          ("3d N=4", 3, 4), ("2d (4,4)", 2, 8)]
TRACK16 = [("10d N=1 SYM", 10, 1), ("9d N=1", 9, 1), ("8d N=1", 8, 1),
           ("7d N=1", 7, 1), ("6d (1,1)", 6, 2), ("5d N=2", 5, 2),
           ("4d N=4", 4, 4), ("3d N=8", 3, 8), ("2d (8,8)", 2, 16)]
AMBIENT32 = [("11d super-Poincare", 11, 1), ("10d type II", 10, 2)]
THREED_ALL = [(f"3d N={n}", 3, n) for n in range(1, 9)]
FOURD_ALL = [(f"4d N={n}", 4, n) for n in range(1, 5)]


def track_counts(track):
    return [(name, ladder_count(d, n)) for (name, d, n) in track]


# ---- R-symmetry of N copies of the minimal spinor (entry 2 / Q2) ----------
# (group, rank, real-dimension); the automorphism rotating the supercharges.
# Stated per the fixed entry-2 + dossier Q2 (the (0,2), 5d, 6d(2,0), 7d-10d cells
# carry the codex-loop corrections); the check pins rank/dim against N.
R_SYMMETRY = {
    "2d (0,1)":  ("none", 0, 0),
    "2d (1,0)":  ("none", 0, 0),
    "2d (1,1)":  ("none", 0, 0),
    "2d (2,2)":  ("U(1)_V x U(1)_A", 2, 2),
    "2d (0,2)":  ("U(1)_R", 1, 1),          # U(1)_L is a LEFT-moving flavor current, not R
    "2d (4,4)":  ("SU(2) x SU(2)", 2, 6),
    "2d (8,8)":  ("Spin(8)", 4, 28),
    "3d N=1":    ("none", 0, 0),
    "3d N=2":    ("U(1)_R", 1, 1),
    "3d N=3":    ("Spin(3)", 1, 3),
    "3d N=4":    ("SU(2) x SU(2)", 2, 6),   # so(4)_R
    "3d N=5":    ("Spin(5)", 2, 10),
    "3d N=6":    ("Spin(6)", 3, 15),
    "3d N=7":    ("Spin(7)", 3, 21),         # expected to enhance to N=8 in SCFTs
    "3d N=8":    ("Spin(8) SCFT", 4, 28),    # maximal SYM UV has only Spin(7), see below
    "4d N=1":    ("U(1)_R", 1, 1),
    "4d N=2":    ("SU(2) x U(1)", 2, 4),    # su(2) + u(1)
    "4d N=3":    ("SU(3) x U(1)", 3, 9),
    "4d N=4":    ("SU(4)", 3, 15),           # = Spin(6)
    "5d N=1":    ("SU(2)_R", 1, 3),         # U(1)_I / E_n is FLAVOR, not R
    "5d N=2":    ("USp(4)", 2, 10),
    "6d (1,0)":  ("SU(2)_R", 1, 3),
    "6d (1,1)":  ("Spin(4)", 2, 6),
    "6d (2,0)":  ("USp(4)", 2, 10),         # = Spin(5), so(5); NOT literally SO(5)
    "7d N=1":     ("SU(2)_R", 1, 3),        # SO(3) transverse, double-covered by SU(2)
    "8d N=1":     ("U(1)_R", 1, 1),         # SO(2) transverse rotations for 7-brane SYM
    "9d N=1":     ("none", 0, 0),           # SO(1) transverse rotations are trivial
    "10d N=1":    ("none", 0, 0),           # parent pure SYM row; no transverse rotations
}


# Actual scalar-rotation R-symmetry of maximal SYM obtained by reducing 10d N=1 SYM:
# the 10-D transverse scalars rotate by SO(10-D) (acting on the bosons; its Spin
# cover acts on the fermions). COMPUTED from so_rank_dim(10-D), NOT hand-typed, so
# the 8d -> U(1), 9d/10d -> trivial, 7d -> SU(2) assignments are genuine consequences
# of the reduction rather than a second lookup table. In 3d the Spin(7) Lagrangian
# R-symmetry enhances to Spin(8) at the IR SCFT (a separate physical input, carried
# as the SCFT value in R_SYMMETRY["3d N=8"]).
def so_rank_dim(n):
    """(rank, real-dimension) of so(n), the rotation algebra of n transverse
    directions, for all n >= 0. so(0)/so(1) are trivial (0,0); so(2)=u(1) is the
    abelian (1,1); so(n>=3) has rank floor(n/2), dim n(n-1)/2. The single formula
    rank = n//2, dim = n(n-1)//2 reproduces every case, including so(2)."""
    return n // 2, n * (n - 1) // 2


def _spin_name(n):
    return {0: "Spin(0)", 1: "Spin(1)", 2: "Spin(2)=U(1)"}.get(n, f"Spin({n})")


MAXIMAL_SYM_R = {
    D: (_spin_name(10 - D) + (" UV; Spin(8) IR" if D == 3 else ""), *so_rank_dim(10 - D))
    for D in range(3, 11)
}


# Superconformal-algebra existence for the rows where the distinction matters here.
# d=5 admits only the 8Q F(4) algebra; the 16Q 5d maximal SYM row is not SCFT.
SUPERCONFORMAL_ALLOWED = {
    "5d N=1": True,
    "5d N=2": False,
}


# The interacting superconformal algebras by spacetime dimension (Nahm's unitary
# classification): (algebra, bosonic conformal x R subalgebra, max interacting N).
# d=3..6 ONLY; there is no interacting superconformal field theory for d>=7.
# The max-N supercharge count is machine-checked against ladder_count (CHK-0-1-3);
# the algebra names / bosonic parts are the stated+cited classification. For 6d the
# label N is the chiral (N,0): max interacting (2,0) has p+q=2, so ladder_count(6,2).
SUPERCONFORMAL_ALGEBRA = {
    3: ("OSp(N|4)",   "Sp(4) x SO(N)",     8),   # N<=8 interacting; N>8 free
    4: ("SU(2,2|N)",  "SU(2,2) x U(N)",    4),   # PSU(2,2|4) at N=4
    5: ("F(4)",       "SO(5,2) x SU(2)",   1),   # the unique 5d SCA, 8Q
    6: ("OSp(8*|2N)", "SO(6,2) x USp(2N)", 2),   # chiral (N,0); (2,0) is N=2
}


==> anc/code/_engine/susy_toolkit.py <==
"""Small executable vocabulary helpers for Section 2.

This module is deliberately modest. It checks the bridge chapter's local/global
grammar: local terms, elementary quotient data, branch-name discipline, anomaly
roles, fermion traces, and routing of dimension-specific technology. It is not a
superspace engine or a moduli-space package.
"""

from dataclasses import dataclass
from fractions import Fraction


@dataclass(frozen=True)
class Field:
    name: str
    kind: str
    gauge_charge: int = 0
    r_charge: Fraction = Fraction(0, 1)
    flavor_charge: int = 0


@dataclass(frozen=True)
class Fermion:
    name: str
    gauge_charge: int = 0
    r_charge: Fraction = Fraction(0, 1)
    flavor_charge: int = 0
    kind: str = "fermion"


MULTIPLET_VOCABULARY = {
    "chiral": ("complex scalar", "Weyl fermion", "auxiliary F"),
    "vector": ("gauge field", "gaugino", "auxiliary D"),
    "hyper": ("two conjugate chiral halves", "two fermionic halves"),
    "tensor": ("scalar", "fermion", "self-dual tensor where applicable"),
    "Fermi": ("left-moving fermion", "auxiliary field", "E/J data in 2d chapter"),
}


def multiplet_fields(kind):
    return MULTIPLET_VOCABULARY[kind]


def fterm_derivative_wz(m="m", lam="lambda", field="phi"):
    """Symbolic string for d/dphi (m phi^2/2 + lambda phi^3/3)."""
    return f"{m}*{field} + {lam}*{field}^2"


def dterm_value(charges, abs2_values, zeta):
    """D = sum_i q_i |phi_i|^2 - zeta for the declared U(1) convention."""
    if len(charges) != len(abs2_values):
        raise ValueError("charges and abs2_values must have the same length")
    return sum(q * v for q, v in zip(charges, abs2_values)) - zeta


def dterm_potential(d_value, gauge_coupling):
    """V_D = g^2 D^2 / 2."""
    return Fraction(1, 2) * gauge_coupling * gauge_coupling * d_value * d_value


def monomial_charge(field_charges, exponents):
    """Total U(1) charge of a monomial prod_i field_i^{exp_i}."""
    missing = set(exponents) - set(field_charges)
    if missing:
        raise KeyError(f"missing charges for {sorted(missing)}")
    return sum(field_charges[name] * exp for name, exp in exponents.items())


def is_gauge_invariant(field_charges, exponents):
    return monomial_charge(field_charges, exponents) == 0


BRANCH_BY_MULTIPLET = {
    "vector": "Coulomb",
    "matter": "Higgs",
    "charged_matter": "Higgs",
    "hyper": "Higgs",
    "tensor": "tensor",
}


def branch_name(multiplet_kind, dual_frame_declared=False, requested=None):
    """Return the branch name; reject free relabeling without a dual-frame claim."""
    canonical = BRANCH_BY_MULTIPLET[multiplet_kind]
    if requested is None or requested == canonical:
        return canonical
    if dual_frame_declared:
        return f"{requested} (dual-frame claim from {canonical})"
    raise ValueError(f"{multiplet_kind} branch is {canonical}, not {requested}, in this frame")


def cubic_gauge_anomaly(charges):
    """Toy 4d abelian gauge-anomaly coefficient sum_i q_i^3 over chiral fermions."""
    return sum(q ** 3 for q in charges)


def gauge_anomaly_status(charges):
    coeff = cubic_gauge_anomaly(charges)
    return "consistent-gauge-symmetry" if coeff == 0 else "gauge-anomaly-obstruction"


def thooft_anomaly(fermions, charge_attr="r_charge", power=1):
    """Global anomaly trace over fermions only."""
    total = Fraction(0, 1)
    for fermion in fermions:
        if getattr(fermion, "kind", "fermion") != "fermion":
            raise ValueError("anomaly traces in this convention run over fermions only")
        charge = getattr(fermion, charge_attr)
        total += charge ** power
    return total


def r_traces(fermions):
    return {"TrR": thooft_anomaly(fermions, "r_charge", 1),
            "TrR3": thooft_anomaly(fermions, "r_charge", 3)}


ROUTING = {
    "E/J": "0.3 2D",
    "GLSM": "0.3 2D",
    "c-extremization": "0.3 2D",
    "elliptic genus": "0.3 2D",
    "(0,2) triality": "0.3 2D",
    "Chern-Simons": "0.4 3D",
    "parity anomaly": "0.4 3D",
    "CS quantization": "0.4 3D",
    "monopole operators": "0.4 3D",
    "mirror symmetry": "0.4 3D",
    "F-maximization": "0.4 3D",
    "NSVZ": "0.5 4D",
    "a-maximization": "0.5 4D",
    "Seiberg duality": "0.5 4D",
    "Seiberg-Witten": "0.5 4D",
    "class S": "0.5 4D",
    "conformal window": "0.5 4D",
    "prepotential": "0.6 5D",
    "instanton operators": "0.6 5D",
    "enhanced flavor symmetry": "0.6 5D",
    "tensor branch": "0.7 6D",
    "anomaly polynomial": "0.7 6D",
    "Green-Schwarz": "0.7 6D",
    "(2,0) caveat": "0.7 6D",
}


def routing_home(topic):
    try:
        return ROUTING[topic]
    except KeyError as exc:
        raise KeyError(f"no routing entry for {topic!r}") from exc


def bridge_owns(topic):
    """Whether ch.2 owns a topic at working depth."""
    return topic in {
        "multiplet vocabulary",
        "local terms",
        "F/D local equations",
        "quotient vocabulary",
        "branch names",
        "protected-ring words",
        "gauge anomaly vs thooft anomaly",
    }


def nonlagrangian_data_row(symmetries, branches, protected_operators, anomalies):
    return {
        "has_conventional_lagrangian": False,
        "symmetries": tuple(symmetries),
        "branches": tuple(branches),
        "protected_operators": tuple(protected_operators),
        "anomalies": tuple(anomalies),
    }


def has_field_theory_data(row):
    """Non-Lagrangian does not mean data-free."""
    required = ("symmetries", "branches", "protected_operators", "anomalies")
    return all(bool(row.get(key)) for key in required)


==> anc/code/_engine/sym_ladder_highd.py <==
"""Section 9 engine -- the 7d-10d sixteen-supercharge SYM ladder.

Chapter 9 is the LIGHTEST dimension chapter: it has ONE parent theory
(10d N=1 super Yang-Mills) and three reduction rows (9d, 8d, 7d), all the
SAME sixteen-supercharge vector multiplet seen at four spacetime dimensions.
This thin module REUSES the fixed Section 1 engine `susy_ladder.py` for the
supercharge ladder (TRACK16), the transverse-rotation R-symmetry
(`so_rank_dim`, `MAXIMAL_SYM_R`, `R_SYMMETRY`), and adds the small pieces
ch.9 owns at working depth:

  * the 10d N=1 SYM on-shell dof match (8 bosonic = 8 fermionic), COMPUTED
    from the spacetime dimension D (gauge-field transverse polarizations
    D-2; on-shell Majorana-Weyl gaugino 2^{(D-2)/2}/2), not hard-coded;
  * the 10d -> 7d gauge-field split A_M -> (A_mu, phi^m): the number of
    adjoint scalars is 10-d (the components along the reduced directions),
    the supercharge count is preserved at 16 at every step;
  * the gauge-coupling mass dimension [g^2] = 4-d (entry 3), verified < 0
    (non-renormalizable) for EVERY 7 <= d <= 10 row;
  * the Coulomb-branch real dimension (10-d)*rank(G) on reduction (10d has
    none), and the flat-direction (commuting-VEV) vacuum condition
    [phi^m, phi^n] = 0 checked on explicit su(N) adjoint scalars.

Everything is a function of the dimension d (and the gauge group), so the
numbers are genuine consequences of the reduction bookkeeping, not a lookup.
Runs under /usr/bin/python3 (numpy); imports the fixed `susy_ladder.py`.
"""

import os
import sys
from math import comb

import numpy as np

sys.path.insert(0, os.path.dirname(__file__))
import susy_ladder as S  # the fixed Section 1 engine (do NOT modify)


# The maximal SYM dimension: 10d N=1 SYM is the sixteen-supercharge parent.
SYM_PARENT_D = 10
SYM_Q = 16  # real supercharges, uniform down the 16Q ladder


# ---- 10d N=1 SYM on-shell degrees of freedom (Q1) --------------------------
def gauge_field_dof(D):
    """On-shell physical polarizations of a massless gauge field A_M in D
    spacetime dimensions: the transverse count D-2 (a function of D)."""
    return D - 2


def mw_gaugino_dof(D):
    """On-shell real degrees of freedom of a single D-dimensional
    Majorana-Weyl gaugino: 2^{(D-2)/2}/2.

    A Dirac spinor in D dimensions has 2^{floor(D/2)} complex = 2^{floor(D/2)+1}
    real components off-shell; Majorana halves that, Weyl halves again, and the
    Dirac equation halves once more on-shell, leaving 2^{(D-2)/2}/2 real
    on-shell components -- but only when D is EVEN and (D-2)/2 is an integer
    (Majorana-Weyl exists only in D = 2 mod 8, i.e. D = 10 among 7..11).
    Returns None when the MW count is not a positive integer (no MW spinor),
    so the falsifier at D = 11 (odd, no MW) is rejected rather than faked."""
    if D % 2 != 0:
        return None
    half = (D - 2) // 2
    if (D - 2) % 2 != 0:
        return None
    val = 2 ** half
    if val % 2 != 0:
        return None
    return val // 2


def dof_match(D):
    """(bosonic, fermionic, matched?) on-shell dof for D-dimensional pure SYM
    with a single MW gaugino. For 10d N=1 SYM: (8, 8, True)."""
    b = gauge_field_dof(D)
    f = mw_gaugino_dof(D)
    return b, f, (f is not None and b == f)


# ---- spinor component bookkeeping (the off-shell -> on-shell chain, Q1) -----
def dirac_complex_components(D):
    """Complex components of a Dirac spinor of Spin(1,D-1): 2^{floor(D/2)}.
    D=10: 32; D=11: 32. COMPUTED from D."""
    return 2 ** (D // 2)


def majorana_offshell_real(D):
    """Real off-shell components of ONE Majorana spinor in D dimensions:
    the 2 * 2^{floor(D/2)} real Dirac components halved by the Majorana
    (reality) condition. D=10: 32; D=11: 32."""
    return (2 * dirac_complex_components(D)) // 2


def majorana_onshell(D):
    """On-shell real fermionic states of one Majorana spinor: the Dirac
    equation halves the off-shell count. D=11: 16."""
    return majorana_offshell_real(D) // 2


def mw_offshell_real(D):
    """Real off-shell components of one Majorana-Weyl spinor (exists only for
    D = 2 mod 8): the Majorana count halved once more by the Weyl condition.
    D=10: 16. Returns None when no MW spinor exists (e.g. D=11, odd)."""
    if D % 8 != 2:
        return None
    return majorana_offshell_real(D) // 2


# ---- the 11d counting: why there is no 11d SYM (the corrected argument) -----
def graviton_dof(D):
    """On-shell graviton states in D dimensions: the traceless symmetric of the
    little group SO(D-2), (D-2)(D-1)/2 - 1. D=11: 44."""
    return (D - 2) * (D - 1) // 2 - 1


def threeform_dof(D):
    """On-shell states of a 3-form potential C_MNP: C(D-2, 3). D=11: 84."""
    return comb(D - 2, 3)


def gravitino_onshell_majorana(D):
    """On-shell states of one Majorana gravitino psi_M: (D-3) times the
    on-shell Majorana spinor count. D=11: 8 * 16 = 128."""
    return (D - 3) * majorana_onshell(D)


def sugra11_match():
    """The minimal 11d multiplet is the SUPERGRAVITY multiplet:
    graviton 44 + 3-form 84 = 128 bosonic = 128 gravitino fermionic.
    Returns (44, 84, 128, 128, matched?). Every entry COMPUTED from D=11."""
    g, c = graviton_dof(11), threeform_dof(11)
    psi = gravitino_onshell_majorana(11)
    return g, c, g + c, psi, (g + c == psi)


# ---- the 10d -> 7d reduction ladder (Q2) -----------------------------------
def num_adjoint_scalars(d):
    """Number of adjoint scalars phi^m of d-dimensional 16Q SYM obtained by
    reducing 10d N=1 SYM: the gauge-field components A_M along the 10-d reduced
    directions, i.e. 10 - d. COMPUTED from d (not per-row hard-coded)."""
    return SYM_PARENT_D - d


def coupling_dimension(d):
    """Mass dimension of the gauge coupling g^2 in d dimensions: [g^2] = 4 - d
    (entry 3). Negative for d > 4, so every 7 <= d <= 10 row is
    non-renormalizable."""
    return 4 - d


def bosonic_dof_row(d):
    """The bosonic on-shell dof of the d-dimensional 16Q SYM row: gauge-field
    polarizations (d-2) PLUS the (10-d) adjoint scalars. Must equal the parent
    count 8 at every step (the dof is preserved down the ladder):
       (d - 2) + (10 - d) = 8."""
    return gauge_field_dof(d) + num_adjoint_scalars(d)


def fieldstrength_component_split(d):
    """The C(10,2) = 45 independent components of the 10d field strength F_MN,
    split by the reduction to d dimensions into (F_munu, F_mu m, F_mn):
       C(d,2) + d*(10-d) + C(10-d,2) = 45.
    d=9: (36, 9, 0); d=8: (28, 16, 1); d=7: (21, 21, 3). Every entry COMPUTED
    from d; the total is the d-independent 45."""
    n = SYM_PARENT_D - d
    return comb(d, 2), d * n, comb(n, 2), comb(SYM_PARENT_D, 2)


def commutator_pairs(d):
    """Number of scalar commutator pairs [phi^m, phi^n], m < n, in the reduced
    potential: C(10-d, 2). d=9: 0 (no potential); d=8: 1; d=7: 3."""
    return comb(SYM_PARENT_D - d, 2)


def transverse_spinor_dim(n):
    """Spinor dimension of the transverse Spin(n): 2^{floor(n/2)}.
    Spin(0)/Spin(1): 1 (trivial); Spin(2): 2 (the two charge +-1/2 weights);
    Spin(3) = SU(2): 2 (the doublet)."""
    return 2 ** (n // 2)


def fermion_split(d):
    """Bookkeeping of the 16 (the MW gaugino of Spin(1,9)) under
    Spin(1,d-1) x Spin(10-d), for the three reduction rows d = 9, 8, 7.

    Returns (lorentz_blocks, transverse_dim, total), total always 16:
      d=9: ([16], 1, 16)  16 = 16 x 1  (one Majorana of Spin(1,8); Spin(1) trivial)
      d=8: ([8, 8], 2, 16) 16 = 8 + 8  (a Weyl pair 8_s/8_c of Spin(1,7), locked to
                                        the two Spin(2) charges +1/2 / -1/2)
      d=7: ([8], 2, 16)   16 = 8 x 2   (the Dirac 8 of Spin(1,6) times the SU(2)
                                        doublet, with a symplectic-Majorana reality)
    The block dims are COMPUTED (Dirac 2^{floor(d/2)}, Weyl = half of it,
    transverse spinor 2^{floor((10-d)/2)}), not hard-coded."""
    if d not in (7, 8, 9):
        return None
    n = SYM_PARENT_D - d
    t = transverse_spinor_dim(n)
    dirac = 2 ** (d // 2)
    if d % 2 == 0:
        # even d: two Weyl blocks; the 10d Weyl condition locks the Spin(1,d-1)
        # chirality to the transverse Spin(2) charge, so each Weyl block pairs
        # with ONE 1-dim transverse weight (not with the full 2).
        blocks = [dirac // 2, dirac // 2]
        total = sum(blocks)
    else:
        # odd d: one Dirac block times the full transverse spinor.
        blocks = [dirac]
        total = dirac * t
    return blocks, t, total


def supercharges_preserved(d):
    """The 16 real supercharges of the d-dimensional 16Q SYM row, read from the
    fixed Section 1 TRACK16 ladder (the ORACLE), NOT asserted here. Returns the
    count for the '<d>d N=1' / '10d N=1 SYM' row, or None if d is off-ladder."""
    lookup = {name: c for (name, c) in S.track_counts(S.TRACK16)}
    key = "10d N=1 SYM" if d == 10 else f"{d}d N=1"
    return lookup.get(key)


def ladder_rows():
    """The four rows ch.9 OWNS, top-down: d = 10, 9, 8, 7. Each row is a dict of
    the load-bearing numbers, every entry COMPUTED from d (the R-symmetry via the
    fixed susy_ladder), so the table is derived, not transcribed."""
    rows = []
    for d in (10, 9, 8, 7):
        rrank, rdim = S.so_rank_dim(SYM_PARENT_D - d)
        rows.append({
            "d": d,
            "scalars": num_adjoint_scalars(d),
            "coupling_dim": coupling_dimension(d),
            "bosonic_dof": bosonic_dof_row(d),
            "Q": supercharges_preserved(d),
            "R_so": (SYM_PARENT_D - d),        # the transverse SO(10-d)
            "R_rank": rrank,
            "R_dim": rdim,
        })
    return rows


# ---- the R-symmetry ladder SO(10-d), the 7d SU(2) cover (Q3) ----------------
def r_symmetry_rank_dim(d):
    """(rank, dim) of the transverse rotation algebra so(10-d) that becomes the
    d-dimensional 16Q SYM R-symmetry, from the fixed susy_ladder.so_rank_dim.
    10d -> so(0) (0,0); 9d -> so(1) (0,0); 8d -> so(2)=u(1) (1,1);
    7d -> so(3) (1,3), the spinor cover SU(2)=Spin(3)."""
    return S.so_rank_dim(SYM_PARENT_D - d)


def spin_cover_su2_at_7d():
    """The marquee 7d structural fact: so(3) and su(2) are the SAME Lie algebra
    (rank 1, dim 3), and the genuine R-symmetry GROUP is the spinor double cover
    SU(2) = Spin(3) (the gaugino is a spinor). Returns
    (so3_rank_dim, su2_rank_dim, algebras_coincide)."""
    so3 = S.so_rank_dim(3)          # (1, 3)
    su2 = (1, 3)                    # su(2): rank 1, dim 3 (A_1)
    return so3, su2, (so3 == su2)


# ---- the Coulomb branch on reduction (Q4) ----------------------------------
def rank_su(N):
    """rank of su(N) = N - 1."""
    return N - 1


def coulomb_branch_dim(d, r):
    """Real dimension of the Coulomb branch of d-dimensional 16Q SYM with gauge
    group of rank r, obtained by reducing 10d N=1 SYM: (10 - d) * r (each of the
    10-d adjoint scalars contributes its Cartan). 10d gives 0 (no Coulomb
    branch). EVALUATED from (d, r), not hard-coded."""
    return num_adjoint_scalars(d) * r


def massive_w_count(N):
    """Number of gauge bosons that acquire mass at a generic Coulomb-branch
    point of SU(N): dim su(N) - rank = (N^2 - 1) - (N - 1) = N^2 - N.
    SU(2): 2; SU(3): 6. COMPUTED from N."""
    return (N * N - 1) - (N - 1)


def su_generators(N):
    """A basis of the su(N) Cartan (diagonal traceless Hermitian) generators plus
    a couple of off-diagonal (non-Cartan) Hermitian generators, for the
    commuting-VEV vacuum test. Returns (cartan_list, offdiag_list)."""
    cartan = []
    for k in range(1, N):
        diag = np.zeros(N)
        diag[:k] = 1.0
        diag[k] = -float(k)
        M = np.diag(diag).astype(complex)
        M = M - np.trace(M) / N * np.eye(N)  # ensure traceless
        cartan.append(M)
    off = []
    for i in range(N):
        for j in range(i + 1, N):
            E = np.zeros((N, N), dtype=complex)
            E[i, j] = 1.0
            E[j, i] = 1.0                     # Hermitian off-diagonal
            off.append(E)
    return cartan, off


def commutes(mats, tol=1e-10):
    """True iff every pair of the Hermitian matrices commutes (the flat-direction
    / SUSY-vacuum condition [phi^m, phi^n] = 0)."""
    for a in range(len(mats)):
        for b in range(a + 1, len(mats)):
            if np.max(np.abs(mats[a] @ mats[b] - mats[b] @ mats[a])) > tol:
                return False
    return True


def potential_norm(mats):
    """The scalar potential V ~ sum_{m<n} Tr [phi^m, phi^n]^2, evaluated as
    sum_{m<n} || [phi^m, phi^n] ||^2 (non-negative, zero IFF all commute)."""
    total = 0.0
    for a in range(len(mats)):
        for b in range(a + 1, len(mats)):
            C = mats[a] @ mats[b] - mats[b] @ mats[a]
            total += float(np.real(np.trace(C.conj().T @ C)))
    return total


==> anc/code/ch01_susy_algebras/checks/cas_0_1.py <==
"""CAS (sympy) ground-truth for Section 1: the BPS bound and 1/2-BPS shortening
(Q4), exact-symbolic. The 4d N=2 central charge is the fixed entry 2(6) Seiberg-Witten
form. Runs under /usr/bin/python3 (sympy)."""
import sympy as sp

PASS = []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")

# ---- the BPS anticommutator block {Q, Q^dagger} for a one-particle state ----
# In the 1/2-BPS sector the algebra reduces to a 2x2 hermitian block with the rest
# mass M on the diagonal and the central charge z off-diagonal (|z| = the central-
# charge modulus). This is the standard reduction (e.g. the {Q,S} matrix).
M = sp.symbols("M", real=True, positive=True)
zr, zi = sp.symbols("z_r z_i", real=True)
z = zr + sp.I * zi
zabs = sp.sqrt(zr**2 + zi**2)
A = sp.Matrix([[M, z], [sp.conjugate(z), M]])

# (1) hermiticity
chk("BPS A hermitian", A.H == A, "the anticommutator block is hermitian")

# (2) eigenvalues are M +- |z|
evs = sorted(A.eigenvals().keys(), key=lambda e: sp.simplify(e - M))
lo = sp.simplify(M - zabs); hi = sp.simplify(M + zabs)
eset = {sp.simplify(e) for e in A.eigenvals()}
chk("BPS eigenvalues M+-|z|", eset == {lo, hi}, f"eigenvalues {eset}")

# (3) positivity {Q,Q^dagger} >= 0  <=>  M >= |z|  (the BPS bound)
#     det A = M^2 - |z|^2 >= 0 and trace 2M > 0
detA = sp.simplify(A.det())
chk("BPS det = M^2-|z|^2", sp.simplify(detA - (M**2 - zabs**2)) == 0, str(detA))
chk("BPS bound M>=|z|", sp.simplify(detA.subs({zr: M, zi: 0})) == 0,
    "saturation det=0 at |z|=M; positivity forces M>=|z|")

# (4) 1/2-BPS shortening: at saturation (|z| = M) the block is rank 1, kernel dim 1.
A_sat = A.subs({zr: M, zi: 0})
chk("BPS saturation rank 1", A_sat.rank() == 1, "half the supercharges drop")
ker = A_sat.nullspace()
chk("BPS preserved kernel dim 1", len(ker) == 1, "one preserved combination annihilates")

# (5) the PRESERVED supercharge combination (eigenvalue 0) annihilates the state;
#     the BROKEN one (eigenvalue 2M) does NOT.  Falsifier-style assertion.
v_pres = ker[0]
chk("BPS preserved annihilates", sp.simplify((A_sat * v_pres).norm()) == 0,
    "A_sat . v_preserved = 0")
# the orthogonal (broken) eigenvector has eigenvalue 2M != 0
v_brok = sp.Matrix([1, 1])               # eigenvector of A_sat with eigenvalue 2M
chk("BPS broken eigenvalue 2M", sp.simplify((A_sat * v_brok - 2 * M * v_brok).norm()) == 0,
    "the broken combination has eigenvalue 2M")
chk("FALS broken-does-not-annihilate", sp.simplify((A_sat * v_brok).norm()) != 0,
    "REJECT 'the BPS state is annihilated by the BROKEN supercharges'")

# ---- entry 2(6): the 4d N=2 Seiberg-Witten central charge, VERBATIM ----------
a, aD = sp.symbols("a a_D")
ne, nm = sp.symbols("n_e n_m", integer=True)
Z = a * ne + aD * nm                      # Z = a n_e + a_D n_m
Mbps = sp.sqrt(2) * sp.Abs(Z)             # M = sqrt(2)|Z| (Witten rule)
chk("SW Z = a n_e + a_D n_m", sp.expand(Z - (a * ne + aD * nm)) == 0, str(Z))
chk("SW M = sqrt(2)|Z|", Mbps == sp.sqrt(2) * sp.Abs(a * ne + aD * nm), str(Mbps))
# a purely electric state n_m=0: M = sqrt(2)|a| |n_e|
chk("SW electric tower", sp.simplify(Mbps.subs(nm, 0) - sp.sqrt(2) * sp.Abs(a) * sp.Abs(ne)) == 0,
    "the W-boson / electric BPS tower")

# ---- superconformal: 4d N=1 unitarity bound + chiral saturation (sec:V01-sconf) ----
# The chiral primary dimension is locked to its R-charge, Delta = (3/2) R, the fixed-point
# analog of M=|Z|.  The free chiral superfield's R-charge is SOLVED, not assumed: a cubic
# superpotential W=Phi^3 must carry R-charge 2 (so int d^2theta W is R-neutral), so 3 R(Phi)=2.
def marginal_R(deg):
    """R-charge of a chiral field whose degree-`deg` superpotential term W=Phi^deg is
    R-neutral under the chiral measure (R(W)=2): SOLVED from deg*R=2, not hard-coded.
    Tested on several degrees below so the provenance is executable -- a hard-coded
    helper fails the non-cubic fixtures."""
    r = sp.symbols("r", positive=True)
    return sp.solve(sp.Eq(deg * r, 2), r)[0]
chk("SCFT marginal_R cubic=2/3", marginal_R(3) == sp.Rational(2, 3), f"R={marginal_R(3)}")
chk("SCFT marginal_R quartic=1/2", marginal_R(4) == sp.Rational(1, 2), f"R={marginal_R(4)}")
chk("SCFT marginal_R quintic=2/5", marginal_R(5) == sp.Rational(2, 5), f"R={marginal_R(5)}")
RPhi = marginal_R(3)                        # the free chiral with a marginal cubic W=Phi^3
chk("SCFT free-chiral R from W=Phi^3", RPhi == sp.Rational(2, 3), f"R(Phi)={RPhi}")
c_chiral = sp.Rational(3, 2)               # the 4d N=1 chiral coefficient: Delta = c R
Delta_phi = c_chiral * RPhi
chk("SCFT free-chiral Delta=3/2 R=1", Delta_phi == 1, f"Delta(Phi)={Delta_phi}")
# unitarity bound Delta >= (3/2)|R|: the chiral primary SATURATES (slack 0).
slack_chiral = sp.simplify(Delta_phi - c_chiral * sp.Abs(RPhi))
chk("SCFT chiral saturates the bound", slack_chiral == 0, f"slack={slack_chiral}")
# a non-chiral scalar (R=0, Delta=2, e.g. a Konishi-like real operator) does NOT saturate.
Delta_nc, R_nc = sp.Integer(2), sp.Integer(0)
slack_nc = sp.simplify(Delta_nc - c_chiral * sp.Abs(R_nc))
chk("SCFT non-chiral above the bound", slack_nc > 0, f"slack={slack_nc}")
chk("FALS non-chiral-saturates", slack_nc != 0,
    "REJECT 'a non-chiral R=0 operator saturates the unitarity bound'")
# anti-vacuity: the coefficient must be 3/2 -- a wrong c (e.g. 1) would NOT land the free
# chiral at its free dimension Delta=1, so the saturation is a genuine constraint.
chk("SCFT c=3/2 fixes the free dimension", (c_chiral * RPhi == 1) and (sp.Integer(1) * RPhi != 1),
    "c=3/2 gives Delta=1; c=1 would give 2/3 != 1")

n = sum(1 for _, ok, _ in PASS if not ok)
print(f"0.1 CAS: {len(PASS)-n}/{len(PASS)} PASS (exact symbolic).")
import sys; sys.exit(1 if n else 0)


==> anc/code/ch01_susy_algebras/checks/checks_0_1.py <==
"""Reproduction check suite for Section 1 (SUSY algebras and the dimensional ladder).

CHK-0-1-0  Q1: the per-dimension reality type + minimal supercharge count, COMPUTED
               from the gamma-matrix construction in susy_ladder, equals convention table
               entry 2(3) (the oracle).  Anti-vacuous: the count comes from the
               Clifford periodicity, the table is only the comparison target.
CHK-0-1-1  Q3: the ladder tracks (1Q, 2Q, 4Q, 8Q, 16Q, plus the 32Q ambient ceiling)
               hold as count equalities, each count = minimal(d) x N read from the engine.
CHK-0-1-2  Q2: the R-symmetry rank/dimension (Lie-algebra type computed) is
               consistent with the stored entry-2 / Q2 master-table value.

Each check has falsifiers that must FAIL FOR REASON.  Runs under /usr/bin/python3.
"""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "..", "_engine"))
import susy_ladder as S

PASS, FALS = [], []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")
def falsifier(name, bad_cond_should_be_false, detail=""):
    # bad_cond_should_be_false must be False (the wrong statement is rejected)
    FALS.append((name, (not bad_cond_should_be_false), detail))
    if bad_cond_should_be_false: print(f"  FALSIFIER LEAK {name}: {detail}")

# ---- the fixed entry-2(3) ORACLE (labels + minimal real counts) ----------
ENTRY_2_3 = {2:("MW",1), 3:("M",2), 4:("M",4), 5:("SM",8), 6:("SMW",8),
             7:("SM",16), 8:("M",16), 9:("M",16), 10:("MW",16), 11:("M",32)}

# ===================== CHK-0-1-0  (Q1 table) ===============================
EXP_EPS = {"M": 1, "MW": 1, "SM": -1, "SMW": -1}   # Majorana(+1) vs symplectic(-1)
for d in range(2, 12):
    lab, cnt, det = S.reality(d)
    ot, oc = ENTRY_2_3[d]
    chk(f"CHK-0-1-0 d={d} type", lab == ot, f"computed {lab} vs entry2(3) {ot}")
    chk(f"CHK-0-1-0 d={d} count", cnt == oc, f"computed {cnt} vs entry2(3) {oc}")
    # anti-vacuity CERTIFICATE: the type came from a GENUINE intertwiner B (computed
    # at d_rep = det['d_rep']) with B Gamma = eta Gamma^* B and B B^* = epsilon 1; the
    # Majorana sign and Weyl-commutator residual must match the assigned type.
    chk(f"CHK-0-1-0 d={d} cert-intertwiner", det.get("intertwiner_res", 9) < 1e-6,
        f"B Gamma = eta Gamma^* B residual = {det.get('intertwiner_res')}")
    chk(f"CHK-0-1-0 d={d} cert-BBstar", det.get("bbstar_res", 9) < 1e-6,
        f"B B^* = epsilon 1 residual = {det.get('bbstar_res')}")
    chk(f"CHK-0-1-0 d={d} cert-eps", det.get("epsilon") == EXP_EPS[lab],
        f"epsilon {det.get('epsilon')} must match type {lab} (M/MW=+1, SM/SMW=-1)")
    chk(f"CHK-0-1-0 d={d} cert-weyl",
        (det.get("weyl_res") is not None and det["weyl_res"] < 1e-6) == (lab in ("MW", "SMW")),
        f"B commutes with Gamma_* iff MW/SMW (weyl_res = {det.get('weyl_res')})")
# falsifiers
falsifier("F0-8d-MW", S.reality(8)[0] == "MW", "8d is M (Weyl complex, no MW), not MW")
falsifier("F0-5d-M", S.reality(5)[0] == "M", "5d is SM (symplectic), not plain Majorana")
falsifier("F0-count-d6-16", S.minimal_supercharges(6) == 16,
          "6d minimal (1,0) is 8 per chirality, not 16")

# ===================== CHK-0-1-1  (Q3 ladder) ==============================
t1 = dict(S.track_counts(S.TRACK1))
t2 = dict(S.track_counts(S.TRACK2))
t4 = dict(S.track_counts(S.TRACK4))
t8 = dict(S.track_counts(S.TRACK8))
t16 = dict(S.track_counts(S.TRACK16))
ambient32 = dict(S.track_counts(S.AMBIENT32))
for name, c in t1.items():
    chk(f"CHK-0-1-1 1track {name}", c == 1, f"{name} = {c}, expected 1")
for name, c in t2.items():
    chk(f"CHK-0-1-1 2track {name}", c == 2, f"{name} = {c}, expected 2")
for name, c in t4.items():
    chk(f"CHK-0-1-1 4track {name}", c == 4, f"{name} = {c}, expected 4")
for name, c in t8.items():
    chk(f"CHK-0-1-1 8track {name}", c == 8, f"{name} = {c}, expected 8")
for name, c in t16.items():
    chk(f"CHK-0-1-1 16track {name}", c == 16, f"{name} = {c}, expected 16")
for name, c in ambient32.items():
    chk(f"CHK-0-1-1 32ceiling {name}", c == 32, f"{name} = {c}, expected 32")
chk("CHK-0-1-1 tracks-distinct",
    set(t1.values()) == {1} and set(t2.values()) == {2} and set(t4.values()) == {4} and
    set(t8.values()) == {8} and set(t16.values()) == {16} and
    set(ambient32.values()) == {32},
    "the 1/2/4/8/16 tracks and the 32Q ambient ceiling are internally uniform and distinct")
# falsifiers
falsifier("F1-4dN2-eq-3dN2", S.ladder_count(4, 2) == S.ladder_count(3, 2),
          "4d N=2 (8) != 3d N=2 (4); the label N is not the invariant (M-035)")
falsifier("F1-4dN4-eq-4dN2", S.ladder_count(4, 4) == S.ladder_count(4, 2),
          "4d N=4 (16) != 4d N=2 (8); the label N still matters within one dimension")
falsifier("F1-6d10-eq-6d11", S.ladder_count(6, 1) == S.ladder_count(6, 2),
          "6d (1,0) has 8Q while 6d (1,1) has 16Q")
falsifier("F1-monotone-in-d",
          all(S.minimal_supercharges(d) < S.minimal_supercharges(d + 1) for d in range(2, 11)),
          "the count is NOT monotone in d (d=8,9,10 all 16)")
falsifier("F1-2d22-is-2", S.ladder_count(2, 2 + 2) == 2, "2d (2,2) has 4 real Q, not 2")
falsifier("F1-2d01-is-2", S.ladder_count(2, 0 + 1) == 2, "2d (0,1) has 1 real Q, not 2")
chk("CHK-0-1-1 2d01-count", S.ladder_count(2, 0 + 1) == 1, "2d (0,1) = 1 x minQ(2d) = 1")
# 2d (0,2): p=0,q=2 -> p+q=2 copies of the MW count(=1) = 2 real Q
falsifier("F1-2d02-is-4", S.ladder_count(2, 0 + 2) == 4, "2d (0,2) has 2 real Q (p+q=2 x 1), not 4")
chk("CHK-0-1-1 2d02-count", S.ladder_count(2, 0 + 2) == 2, "2d (0,2) = (p+q) x MW(2) = 2 x 1 = 2")
chk("CHK-0-1-1 2d22-count", S.ladder_count(2, 2 + 2) == 4, "2d (2,2) = 4 x 1 = 4")
chk("CHK-0-1-1 2d88-count", S.ladder_count(2, 8 + 8) == 16, "2d (8,8) = 16 x 1 = 16")
for name, c in S.track_counts(S.THREED_ALL):
    n = int(name.split("=")[1])
    chk(f"CHK-0-1-1 3d-all {name}", c == 2 * n, f"{name} = {c}, expected 2N")
for name, c in S.track_counts(S.FOURD_ALL):
    n = int(name.split("=")[1])
    chk(f"CHK-0-1-1 4d-all {name}", c == 4 * n, f"{name} = {c}, expected 4N")
chk("CHK-0-1-1 4dN3-count", S.ladder_count(4, 3) == 12, "4d N=3 is a 12Q row")
chk("CHK-0-1-1 3dN6-count", S.ladder_count(3, 6) == 12, "3d N=6 is a 12Q row")
falsifier("F1-4dN3-absent", S.ladder_count(4, 3) not in {2, 4, 8, 12, 16},
          "4d N=3 is an allowed 12-supercharge entry and should not disappear")

# ===================== CHK-0-1-2  (Q2 R-symmetry) ==========================
def lie_dim_rank(simple_factors, u1s):
    """(dim, rank) of a reductive Lie algebra from its simple factors + U(1)s.
    simple_factors: list of ('A'|'B'|'C'|'D', n).  Computed from the standard
    dimension/rank formulas, NOT hard-coded per group."""
    dim, rank = 0, 0
    for kind, n in simple_factors:
        if kind == "A": d, r = n * (n + 2), n          # su(n+1)
        elif kind == "B": d, r = n * (2 * n + 1), n     # so(2n+1)
        elif kind == "C": d, r = n * (2 * n + 1), n     # sp(2n)
        elif kind == "D": d, r = n * (2 * n - 1), n     # so(2n)
        else: raise ValueError(kind)
        dim += d; rank += r
    dim += u1s; rank += u1s
    return dim, rank

# (susy label) -> (simple factors, #U(1), expected stored (rank, dim))
RSYM_DECOMP = {
    "2d (0,1)":  ([], 0),                     # one real supercharge: no continuous R-symmetry
    "2d (1,0)":  ([], 0),                     # parity mirror of (0,1)
    "2d (1,1)":  ([], 0),                     # no continuous R-symmetry
    "2d (2,2)":  ([], 2),                     # U(1)_V x U(1)_A
    "2d (0,2)":  ([], 1),                     # U(1)_R only
    "2d (4,4)":  ([("A", 1), ("A", 1)], 0),   # su(2) x su(2)
    "2d (8,8)":  ([("D", 4)], 0),             # so(8)
    "3d N=1":    ([], 0),                     # no continuous R-symmetry
    "3d N=2":    ([], 1),                     # U(1)_R
    "3d N=3":    ([("B", 1)], 0),             # so(3)
    "3d N=4":    ([("A", 1), ("A", 1)], 0),   # su(2) x su(2) = so(4)
    "3d N=5":    ([("B", 2)], 0),             # so(5)
    "3d N=6":    ([("D", 3)], 0),             # so(6)
    "3d N=7":    ([("B", 3)], 0),             # so(7)
    "3d N=8":    ([("D", 4)], 0),             # so(8), the SCFT/enhanced value
    "4d N=1":    ([], 1),                     # U(1)_R
    "4d N=2":    ([("A", 1)], 1),             # su(2) x u(1)
    "4d N=3":    ([("A", 2)], 1),             # su(3) x u(1)
    "4d N=4":    ([("A", 3)], 0),             # su(4) = so(6)
    "5d N=1":    ([("A", 1)], 0),             # su(2)
    "5d N=2":    ([("C", 2)], 0),             # usp(4)
    "6d (1,0)":  ([("A", 1)], 0),             # su(2)
    "6d (1,1)":  ([("D", 2)], 0),             # so(4)
    "6d (2,0)":  ([("C", 2)], 0),             # usp(4) = so(5)
    "7d N=1":     ([("A", 1)], 0),            # su(2)
    "8d N=1":     ([], 1),                    # u(1)
    "9d N=1":     ([], 0),                    # no continuous R-symmetry
    "10d N=1":    ([], 0),                    # no continuous R-symmetry
}
for label, (facs, u1) in RSYM_DECOMP.items():
    dim, rank = lie_dim_rank(facs, u1)
    grp, srank, sdim = S.R_SYMMETRY[label]
    chk(f"CHK-0-1-2 {label} rank", rank == srank, f"computed rank {rank} vs stored {srank} ({grp})")
    chk(f"CHK-0-1-2 {label} dim", dim == sdim, f"computed dim {dim} vs stored {sdim} ({grp})")
# the (2,0) USp(4)=Spin(5) identity: C_2 and B_2 are the same algebra (dim 10, rank 2)
cB = lie_dim_rank([("B", 2)], 0); cC = lie_dim_rank([("C", 2)], 0)
chk("CHK-0-1-2 usp4=so5", cB == cC == (10, 2), f"so(5)=B2 {cB}, usp(4)=C2 {cC} coincide")
# falsifiers
falsifier("F2-4dN2-SU3", lie_dim_rank([("A", 2)], 0) == (S.R_SYMMETRY["4d N=2"][2],
          S.R_SYMMETRY["4d N=2"][1]), "4d N=2 R-symmetry is SU(2)xU(1) (dim4,rank2), not SU(3) (dim8,rank2)")
falsifier("F2-01-has-continuous-R", S.R_SYMMETRY["2d (0,1)"][1] > 0,
          "2d (0,1) has one real supercharge and no continuous R-symmetry")
falsifier("F2-02-has-U1L", S.R_SYMMETRY["2d (0,2)"][1] == 2,
          "2d (0,2) R-symmetry is U(1)_R only (rank 1); U(1)_L is a left-moving flavor current, not R")
falsifier("F2-5d-U1I-is-R", S.R_SYMMETRY["5d N=1"][0] != "SU(2)_R",
          "5d N=1 R-symmetry is SU(2)_R; the U(1)_I / E_n enhancement is a FLAVOR symmetry, not R")
chk("CHK-0-1-2 3d-maxSYM-UV-R", S.MAXIMAL_SYM_R[3][1:] == (3, 21),
    "3d maximal SYM Lagrangian has Spin(7) scalar-rotation R-symmetry")
chk("CHK-0-1-2 8dN1-R", S.MAXIMAL_SYM_R[8][1:] == S.R_SYMMETRY["8d N=1"][1:] == (1, 1),
    "8d N=1 SYM has the SO(2) transverse-rotation U(1)_R used by the 7-brane row")
chk("CHK-0-1-2 9d10dN1-no-R", S.R_SYMMETRY["9d N=1"][1:] == S.R_SYMMETRY["10d N=1"][1:] == (0, 0),
    "9d and 10d N=1 SYM have no continuous R-symmetry, but remain legitimate pure SYM rows")
# anti-vacuity anchor (D-009 extension re-audit): the high-d SYM rows (7d-10d N=1)
# get their R-symmetry by reducing 10d N=1 SYM, so each stored rank/dim must equal
# SO(10-D) COMPUTED from so_rank_dim -- not a second hand-typed table.  This pins
# 8d->U(1) (1,1), 9d/10d->trivial (0,0), 7d->SU(2)=SO(3) (1,3) to the reduction.
for _D in range(7, 11):
    chk(f"CHK-0-1-2 {_D}dN1=SO(10-D)",
        S.R_SYMMETRY[f"{_D}d N=1"][1:] == S.MAXIMAL_SYM_R[_D][1:] == S.so_rank_dim(10 - _D),
        f"{_D}d N=1 R rank/dim = SO({10 - _D}) from the maximal-SYM reduction")
# falsifier: a spurious continuous R on the 9d row must clash with SO(1)=trivial
falsifier("F2-9dN1-has-R", S.so_rank_dim(10 - 9) != (0, 0),
          "9d N=1 reduces with SO(1) transverse rotations = trivial, no continuous R")
# falsifier: 8d is SO(2)=U(1), NOT SO(3)/SU(2) like 7d (guards an off-by-one in 10-D)
falsifier("F2-8dN1-is-SU2", S.MAXIMAL_SYM_R[8][1:] == S.so_rank_dim(3),
          "8d N=1 has SO(2)=U(1) (1,1), not the 7d SO(3)=SU(2) (1,3)")
falsifier("F2-3d-maxSYM-UV-Spin8", S.MAXIMAL_SYM_R[3][1:] == (4, 28),
          "3d maximal SYM UV has Spin(7), enhancing to Spin(8) only in the IR SCFT")
falsifier("F2-8dN1-no-R", S.R_SYMMETRY["8d N=1"][1] == 0,
          "8d N=1 SYM has a continuous U(1)_R from SO(2) transverse rotations")
falsifier("F2-9dN1-forces-gravity", S.ladder_count(9, 1) == 32,
          "9d N=1 is 16Q pure SYM, not a 32Q gravity-coupled row")
chk("CHK-0-1-2 5dN2-no-SC", S.SUPERCONFORMAL_ALLOWED["5d N=2"] is False,
    "5d N=2 / 16Q maximal SYM has no 5d superconformal algebra")
falsifier("F2-5dN2-has-SC", S.SUPERCONFORMAL_ALLOWED["5d N=2"],
          "5d superconformal algebra exists only for the 8Q N=1 row")

# ===================== CHK-0-1-3  (superconformal-algebra summary table) =====
# The Table~tab:V01-sca columns whose numbers are machine-checkable: the maximal
# interacting supercharge count per d (= ladder_count at max N) and the d<=6 ceiling.
SCA_MAXQ = {3: 16, 4: 16, 5: 8, 6: 16}   # max interacting Q per dimension
for d, (name, bos, maxN) in S.SUPERCONFORMAL_ALGEBRA.items():
    # .get(d, -1): an unexpected d (e.g. a spurious d=7 row) fails the check
    # cleanly instead of raising KeyError, so the ceiling guard fails-for-reason.
    chk(f"CHK-0-1-3 d={d} max-Q", S.ladder_count(d, maxN) == SCA_MAXQ.get(d, -1),
        f"{name}: max interacting N={maxN} -> {S.ladder_count(d, maxN)}Q, expected {SCA_MAXQ.get(d, -1)}")
chk("CHK-0-1-3 ceiling d<=6",
    set(S.SUPERCONFORMAL_ALGEBRA) == {3, 4, 5, 6},
    "interacting superconformal algebras exist only for d=3..6 (the Nahm ceiling)")
chk("CHK-0-1-3 5d only N=1 SC",
    S.ladder_count(5, S.SUPERCONFORMAL_ALGEBRA[5][2]) == 8
    and S.SUPERCONFORMAL_ALLOWED["5d N=1"] and not S.SUPERCONFORMAL_ALLOWED["5d N=2"],
    "5d superconformal = F(4) at 8Q (N=1); the 16Q N=2 row is not superconformal")
falsifier("F3-d7-has-SCFT", 7 in S.SUPERCONFORMAL_ALGEBRA,
          "d=7 has no interacting superconformal algebra (the d<=6 ceiling)")
falsifier("F3-5d-maxN2-is-8Q", S.ladder_count(5, 2) == 8,
          "5d N=2 is 16Q, not the 8Q F(4) superconformal row")

# ============================== REPORT =====================================
nfail = sum(1 for _, ok, _ in PASS if not ok)
nleak = sum(1 for _, ok, _ in FALS if not ok)
print(f"0.1: {len(PASS)-nfail}/{len(PASS)} checks PASS, {len(FALS)-nleak}/{len(FALS)} falsifiers fail-for-reason.")
sys.exit(1 if (nfail or nleak) else 0)


==> anc/code/ch01_susy_algebras/checks/sanity_0_1.py <==
"""Form / arithmetic sanity for Section 1: the reduction map conserves the
supercharge count, the (p,q) chirality bookkeeping, and the BPS-bound mass dimensions.
Runs under /usr/bin/python3."""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "..", "_engine"))
import susy_ladder as S

PASS = []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")

# (1) the reduction map CONSERVES the total supercharge count along each track
c1 = [c for _, c in S.track_counts(S.TRACK1)]
c2 = [c for _, c in S.track_counts(S.TRACK2)]
c4 = [c for _, c in S.track_counts(S.TRACK4)]
c8 = [c for _, c in S.track_counts(S.TRACK8)]
c16 = [c for _, c in S.track_counts(S.TRACK16)]
c32 = [c for _, c in S.track_counts(S.AMBIENT32)]
chk("purely 2d 1-track", len(set(c1)) == 1 and c1[0] == 1, f"{c1}")
chk("reduction conserves 2-track", len(set(c2)) == 1 and c2[0] == 2, f"{c2}")
chk("reduction conserves 4-track", len(set(c4)) == 1 and c4[0] == 4, f"{c4}")
chk("reduction conserves 8-track", len(set(c8)) == 1 and c8[0] == 8, f"{c8}")
chk("reduction conserves 16-track", len(set(c16)) == 1 and c16[0] == 16, f"{c16}")
chk("ambient ceiling 32-track", len(set(c32)) == 1 and c32[0] == 32, f"{c32}")
chk("tracks distinct", len({c1[0], c2[0], c4[0], c8[0], c16[0], c32[0]}) == 6, "1,2,4,8,16,32 distinct")

# (2) the minimal count is a power of two in every dimension (a Clifford fact)
for d in range(2, 12):
    m = S.minimal_supercharges(d)
    chk(f"power-of-two d={d}", (m & (m - 1)) == 0 and m > 0, f"minimal={m}")

# (3) the (p,q) chirality bookkeeping in even d: total = (p+q) x per-chirality count
chk("2d (0,1)=1", S.ladder_count(2, 0 + 1) == 1, "(0,1) = 1 x MW(1)")
chk("2d (1,1)=2d N=(1,1)", S.ladder_count(2, 1 + 1) == 2, "(1,1) = 2 x MW(1)")
chk("6d (2,0)=16", S.ladder_count(6, 2 + 0) == 16, "(2,0) = 2 x 8")
chk("6d (1,1)=16", S.ladder_count(6, 1 + 1) == 16, "(1,1) = 2 x 8, the 6d maximal-(1,1)")
chk("10d (1,1)=32", S.ladder_count(10, 1 + 1) == 32, "type II = 2 x 16 (32 supercharges)")
chk("11d max=32", S.minimal_supercharges(11) == 32, "11d M-theory ceiling")
chk("4d N=3=12", S.ladder_count(4, 3) == 12, "4d N=3 is the 12Q intermediate row")
chk("3d N=6=12", S.ladder_count(3, 6) == 12, "3d N=6 is also 12Q")

# (4) the 32Q physical ceiling: minimal count never exceeds 32 through d=11, and
#     32-supercharge maximal theories sit at the top of each even d below higher spin
chk("ceiling 32", max(S.minimal_supercharges(d) for d in range(2, 12)) == 32,
    "no minimal spinor exceeds 32 real components through d=11")

# (5) BPS bound mass-dimension homogeneity: assign mass dimensions and verify that
#     every term of the central charge Z = a n_e + a_D n_m carries the SAME dimension
#     as the mass M, so the bound M >= |Z| is between like-dimensioned quantities.
DIM = {"M": 1, "a": 1, "a_D": 1, "n_e": 0, "n_m": 0}   # [a]=[a_D]=mass, charges dimensionless
z_terms = [DIM["a"] + DIM["n_e"], DIM["a_D"] + DIM["n_m"]]   # dims of the two Z terms
chk("BPS Z terms homogeneous", len(set(z_terms)) == 1, f"Z term dims {z_terms} (must coincide)")
chk("BPS bound homogeneous", z_terms[0] == DIM["M"] == 1,
    f"[Z]={z_terms[0]} must equal [M]={DIM['M']} (both mass-dimension 1)")

# (6) R-symmetry rank is nonnegative and bounded by its dimension. The 2Q nonchiral
#     rows 2d (1,1) and 3d N=1 correctly have no continuous R-symmetry.
for label, (grp, rank, dim) in S.R_SYMMETRY.items():
    chk(f"R-rank-valid {label}", rank >= 0 and dim >= rank, f"{grp} rank {rank} dim {dim}")
chk("2Q nonchiral can have no R", S.R_SYMMETRY["2d (1,1)"][1:] == (0, 0) and
    S.R_SYMMETRY["3d N=1"][1:] == (0, 0), "2Q nonchiral rows have no continuous R")
chk("1Q chiral has no continuous R", S.R_SYMMETRY["2d (0,1)"][1:] == (0, 0) and
    S.R_SYMMETRY["2d (1,0)"][1:] == (0, 0), "one real supercharge admits no continuous R")
chk("8d N=1 has U1 R", S.R_SYMMETRY["8d N=1"][1:] == S.MAXIMAL_SYM_R[8][1:] == (1, 1),
    "8d N=1 SYM has SO(2)=U(1) transverse-rotation R-symmetry")
chk("9d/10d N=1 pure SYM rows", S.ladder_count(9, 1) == S.ladder_count(10, 1) == 16 and
    S.R_SYMMETRY["9d N=1"][1:] == S.R_SYMMETRY["10d N=1"][1:] == (0, 0),
    "9d and 10d N=1 are 16Q pure-SYM rows with no continuous R-symmetry")
chk("3d maximal SYM UV vs IR R", S.MAXIMAL_SYM_R[3][1:] != S.R_SYMMETRY["3d N=8"][1:],
    "3d maximal SYM has Spin(7) in the UV but Spin(8) at the IR SCFT")
chk("5d N=2 not superconformal", S.SUPERCONFORMAL_ALLOWED["5d N=2"] is False,
    "5d N=2 maximal SYM is not a 5d SCFT row")

n = sum(1 for _, ok, _ in PASS if not ok)
print(f"0.1 sanity: {len(PASS)-n}/{len(PASS)} PASS.")
sys.exit(1 if n else 0)


==> anc/code/ch02_common_susy_qft_grammar/checks/cas_0_2.py <==
"""Exact-symbolic checks for Section 2's bridge grammar."""

import sympy as sp

PASS = []


def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond:
        print(f"  FAIL {name}: {detail}")


phi, m, lam = sp.symbols("phi m lambda")
W = m * phi**2 / 2 + lam * phi**3 / 3
dW = sp.diff(W, phi)
chk("CAS WZ derivative", sp.simplify(dW - (m * phi + lam * phi**2)) == 0, dW)
VF = sp.expand(dW**2)
chk("CAS auxiliary square", sp.simplify(VF - (m * phi + lam * phi**2)**2) == 0, VF)
chk("FALS derivative not lambda-only", sp.simplify(dW - lam * phi**2) != 0,
    "mass term must remain")

x, y, z, t = sp.symbols("x y z t")
# Hilbert series for C[x,y,z]/(x*y), all variables degree one.
H = sp.simplify((1 - t**2) / (1 - t)**3)
free = sp.simplify(1 / (1 - t)**3)
chk("CAS Hilbert relation not free", sp.simplify(H - free) != 0,
    "the relation xy removes degree-two and descendants")
series = sp.series(H, t, 0, 5).removeO()
chk("CAS Hilbert first coefficients", series == 1 + 3*t + 5*t**2 + 7*t**3 + 9*t**4,
    f"H={series}")

q, qt, zeta = sp.symbols("q qt zeta", real=True)
D = q**2 - qt**2 - zeta
g = sp.symbols("g", positive=True)
VD = sp.Rational(1, 2) * g**2 * D**2
chk("CAS D potential square form", sp.simplify(2 * VD / g**2 - D**2) == 0,
    f"2 V_D / g^2 = {sp.simplify(2 * VD / g**2)}")
chk("CAS D sign changes with FI", sp.simplify(D.subs(zeta, -zeta) - D) == 2*zeta,
    "declared sign convention is executable")

nfail = sum(1 for _, ok, _ in PASS if not ok)
print(f"0.2 CAS: {len(PASS)-nfail}/{len(PASS)} PASS (exact symbolic).")
import sys
sys.exit(1 if nfail else 0)


==> anc/code/ch02_common_susy_qft_grammar/checks/checks_0_2.py <==
"""Checks for Section 2: common SUSY-QFT grammar.

The suite is intentionally small. It guards vocabulary boundaries rather than
building a superspace, moduli-space, or anomaly-polynomial engine.
"""

import os
import sys
from fractions import Fraction

sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "..", "_engine"))
import susy_toolkit as T

PASS, FALS = [], []


def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond:
        print(f"  FAIL {name}: {detail}")


def falsifier(name, bad_cond_should_be_false, detail=""):
    FALS.append((name, not bad_cond_should_be_false, detail))
    if bad_cond_should_be_false:
        print(f"  FALSIFIER LEAK {name}: {detail}")


# CHK-0-2-0: minimal multiplet vocabulary
chk("CHK-0-2-0 chiral content",
    T.multiplet_fields("chiral") == ("complex scalar", "Weyl fermion", "auxiliary F"),
    "minimal 4d N=1 grammar row")
chk("CHK-0-2-0 vector content",
    T.multiplet_fields("vector") == ("gauge field", "gaugino", "auxiliary D"),
    "minimal vector row")
chk("CHK-0-2-0 Fermi row mentions EJ routing",
    "E/J data in 2d chapter" in T.multiplet_fields("Fermi"),
    "Fermi vocabulary is named here, details route to 2D")
falsifier("F0 Fermi has propagating scalar",
          "propagating scalar" in T.multiplet_fields("Fermi"),
          "a Fermi multiplet is not introduced here as a scalar multiplet")

# CHK-0-2-1: local-term grammar
chk("CHK-0-2-1 WZ derivative string",
    T.fterm_derivative_wz() == "m*phi + lambda*phi^2",
    "d/dphi (m phi^2/2 + lambda phi^3/3)")
falsifier("F1 derivative drops mass term",
          T.fterm_derivative_wz() == "lambda*phi^2",
          "the mass term contributes m*phi")

# CHK-0-2-2: FI / D-term quotient input, but not the whole moduli space
D = T.dterm_value([1, -1], [5, 2], zeta=1)
chk("CHK-0-2-2 D convention", D == 2, "D = |q|^2 - |qtilde|^2 - zeta = 5-2-1")
chk("CHK-0-2-2 VD square", T.dterm_potential(D, 3) == 18, "V_D = g^2 D^2 / 2")
falsifier("F2 flipped FI sign", T.dterm_value([1, -1], [5, 2], zeta=-1) == D,
          "flipping the declared FI sign changes D")

# CHK-0-2-3: invariant coordinate
charges = {"q": 1, "qtilde": -1}
chk("CHK-0-2-3 meson invariant",
    T.is_gauge_invariant(charges, {"q": 1, "qtilde": 1}),
    "M = q qtilde has total charge zero")
falsifier("F3 q alone invariant", T.is_gauge_invariant(charges, {"q": 1}),
          "q alone is charged")

# CHK-0-2-4: branch-name discipline
chk("CHK-0-2-4 vector branch", T.branch_name("vector") == "Coulomb", "vector scalar -> Coulomb")
chk("CHK-0-2-4 hyper branch", T.branch_name("hyper") == "Higgs", "hyper scalar -> Higgs")
chk("CHK-0-2-4 tensor branch", T.branch_name("tensor") == "tensor", "tensor scalar -> tensor")
chk("CHK-0-2-4 charged matter branch", T.branch_name("charged_matter") == "Higgs",
    "charged matter scalar data may define Higgs-branch vocabulary")
try:
    T.branch_name("hyper", requested="Coulomb")
    wrong_branch_rejected = False
except ValueError:
    wrong_branch_rejected = True
chk("CHK-0-2-4 reject relabeling", wrong_branch_rejected,
    "a hyper branch is not Coulomb without a dual-frame claim")
chk("CHK-0-2-4 dual-frame claim",
    T.branch_name("hyper", dual_frame_declared=True, requested="Coulomb").startswith("Coulomb"),
    "dual-frame branch exchange is a claim, not notation")
try:
    T.branch_name("chiral")
    neutral_chiral_rejected = False
except KeyError:
    neutral_chiral_rejected = True
chk("CHK-0-2-4 reject neutral chiral auto-Higgs", neutral_chiral_rejected,
    "a bare chiral multiplet is not automatically a Higgs branch without context")

# CHK-0-2-5: anomaly role distinction
chk("CHK-0-2-5 gauge anomaly cancels",
    T.gauge_anomaly_status([1, -1]) == "consistent-gauge-symmetry",
    "sum q^3 = 0")
chk("CHK-0-2-5 gauge anomaly obstructs",
    T.gauge_anomaly_status([1, 1]) == "gauge-anomaly-obstruction",
    "sum q^3 = 2")
falsifier("F5 anomalous gauge harmless",
          T.gauge_anomaly_status([1, 1]) == "matchable-global-data",
          "a gauge anomaly is not a harmless global anomaly")

# CHK-0-2-6: fermion trace, not scalar trace
fermions = [
    T.Fermion("psi1", r_charge=Fraction(-1, 3)),
    T.Fermion("psi2", r_charge=Fraction(2, 3)),
]
traces = T.r_traces(fermions)
chk("CHK-0-2-6 TrR over fermions", traces["TrR"] == Fraction(1, 3), f"{traces}")
chk("CHK-0-2-6 TrR3 over fermions", traces["TrR3"] == Fraction(7, 27), f"{traces}")
scalar_contaminated = traces["TrR"] + Fraction(2, 3)
falsifier("F6 scalar in fermion trace", scalar_contaminated == traces["TrR"],
          "adding a scalar R-charge changes the trace and is not allowed")
try:
    T.thooft_anomaly(fermions + [T.Field("phi", kind="scalar", r_charge=Fraction(2, 3))])
    scalar_rejected = False
except ValueError:
    scalar_rejected = True
chk("CHK-0-2-6 scalar input rejected", scalar_rejected,
    "the API rejects scalar entries inside fermion traces")

# CHK-0-2-7: routing table keeps dimension-specific material out of the bridge
expected_routes = {
    "E/J": "0.3 2D",
    "GLSM": "0.3 2D",
    "c-extremization": "0.3 2D",
    "elliptic genus": "0.3 2D",
    "(0,2) triality": "0.3 2D",
    "Chern-Simons": "0.4 3D",
    "parity anomaly": "0.4 3D",
    "CS quantization": "0.4 3D",
    "monopole operators": "0.4 3D",
    "mirror symmetry": "0.4 3D",
    "F-maximization": "0.4 3D",
    "NSVZ": "0.5 4D",
    "a-maximization": "0.5 4D",
    "Seiberg duality": "0.5 4D",
    "Seiberg-Witten": "0.5 4D",
    "class S": "0.5 4D",
    "conformal window": "0.5 4D",
    "prepotential": "0.6 5D",
    "instanton operators": "0.6 5D",
    "enhanced flavor symmetry": "0.6 5D",
    "tensor branch": "0.7 6D",
    "anomaly polynomial": "0.7 6D",
    "Green-Schwarz": "0.7 6D",
    "(2,0) caveat": "0.7 6D",
}
for topic, home in expected_routes.items():
    chk(f"CHK-0-2-7 route {topic}", T.routing_home(topic) == home, f"{topic} -> {home}")
falsifier("F7 bridge owns a-max formula", T.bridge_owns("a-maximization"),
          "the 4d chapter owns a-maximization at working depth")

# CHK-0-2-8: non-Lagrangian theories still carry field-theory data
nonlag = T.nonlagrangian_data_row(
    symmetries=["R-symmetry", "flavor symmetry"],
    branches=["Coulomb-like protected branch"],
    protected_operators=["chiral-ring generators"],
    anomalies=["global thooft anomaly"],
)
chk("CHK-0-2-8 nonlagrangian data exists",
    (not nonlag["has_conventional_lagrangian"]) and T.has_field_theory_data(nonlag),
    "lack of a conventional Lagrangian does not erase field-theory data")
falsifier("F8 nonlagrangian requires FD equations",
          T.bridge_owns("F/D local equations") and not T.has_field_theory_data(nonlag),
          "F/D equations are an example tool, not the definition of SUSY field theory")

nfail = sum(1 for _, ok, _ in PASS if not ok)
nleak = sum(1 for _, ok, _ in FALS if not ok)
print(f"0.2: {len(PASS)-nfail}/{len(PASS)} checks PASS, {len(FALS)-nleak}/{len(FALS)} falsifiers fail-for-reason.")
sys.exit(1 if (nfail or nleak) else 0)


==> anc/code/ch02_common_susy_qft_grammar/checks/sanity_0_2.py <==
"""Sanity checks for Section 2's bridge boundaries."""

import os
import sys

sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "..", "_engine"))
import susy_toolkit as T

PASS = []


def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond:
        print(f"  FAIL {name}: {detail}")


# The bridge owns vocabulary, not working-depth dimension-specific machinery.
owned = {
    "multiplet vocabulary",
    "local terms",
    "F/D local equations",
    "quotient vocabulary",
    "branch names",
    "protected-ring words",
    "gauge anomaly vs thooft anomaly",
}
for topic in owned:
    chk(f"sanity bridge owns {topic}", T.bridge_owns(topic), topic)

not_owned = [
    "E/J", "GLSM", "c-extremization", "elliptic genus", "(0,2) triality",
    "Chern-Simons", "parity anomaly", "CS quantization", "monopole operators",
    "mirror symmetry", "F-maximization", "NSVZ", "a-maximization",
    "Seiberg duality", "Seiberg-Witten", "class S", "conformal window",
    "prepotential", "instanton operators", "enhanced flavor symmetry",
    "tensor branch", "anomaly polynomial", "Green-Schwarz", "(2,0) caveat",
]
for topic in not_owned:
    chk(f"sanity bridge does not own {topic}", not T.bridge_owns(topic), topic)
    chk(f"sanity route exists {topic}", isinstance(T.routing_home(topic), str), topic)

# Gauge anomalies and global anomalies are distinct roles.
chk("sanity gauge obstruction label",
    T.gauge_anomaly_status([2, -1]) == "gauge-anomaly-obstruction",
    "2^3 + (-1)^3 = 7")
chk("sanity thooft data numeric",
    T.thooft_anomaly([T.Fermion("a", flavor_charge=1),
                      T.Fermion("b", flavor_charge=-2)], "flavor_charge", 2) == 5,
    "global anomaly coefficient is data to match")
try:
    T.thooft_anomaly([T.Field("phi", kind="scalar", r_charge=1)])
    scalar_trace_rejected = False
except ValueError:
    scalar_trace_rejected = True
chk("sanity scalar trace rejected", scalar_trace_rejected,
    "anomaly traces in this convention run over fermions")

# Branch labels are frame-sensitive.
chk("sanity vector not Higgs",
    T.branch_name("vector") != "Higgs",
    "vector scalar branches are Coulomb in the same frame")
chk("sanity chiral not automatic Higgs",
    "chiral" not in T.BRANCH_BY_MULTIPLET,
    "a bare chiral multiplet needs matter/gauge context before Higgs-branch speech")

nfail = sum(1 for _, ok, _ in PASS if not ok)
print(f"0.2 sanity: {len(PASS)-nfail}/{len(PASS)} PASS.")
sys.exit(1 if nfail else 0)


==> anc/code/ch03_4d_n1/checks/cas_0_3.py <==
"""CAS (sympy) exact-symbolic ground-truth for Section 3 (4d N=1 dynamics).

Re-derives, in closed form:
  * the SQCD R(Q) = 1 - N_c/N_f from the ABJ SU(N_c)^2-U(1)_R = 0 condition;
  * the SQCD central charges a, c as exact rational functions of (N_c, N_f),
    with Tr R = -(N_c^2 + 1) and a != c;
  * the adjoint-SQCD a-maximization extremum SOLVED symbolically (da/dR_x = 0),
    its IRRATIONALITY (an algebraic root, not rational), and the Hessian sign
    (a''<0 = a maximum; the other root is a minimum), and that the SAME R_x does
    NOT extremize c;
  * the dP0 symmetric R(X) = 2/3 from R(W) = 2 + node anomaly freedom;
  * the electric <-> magnetic 't Hooft U(1)_R and U(1)_R^3 anomaly match as exact
    identities in (N_c, N_f).

Runs under /usr/bin/python3 (sympy)."""
import sympy as sp

PASS = []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")

Nc, Nf = sp.symbols("N_c N_f", positive=True)

# ---- the fermion R-rule and a,c trace machinery (exact) -------------------
def ferm_R(Rs):
    return Rs - 1

def a_c(fermions):
    """a=(3/32)(3 Tr R^3 - Tr R), c=(1/32)(9 Tr R^3 - 5 Tr R); fermions = list of
    (dim, R)."""
    TrR = sum(d * R for d, R in fermions)
    TrR3 = sum(d * R**3 for d, R in fermions)
    a = sp.Rational(3, 32) * (3 * TrR3 - TrR)
    c = sp.Rational(1, 32) * (9 * TrR3 - 5 * TrR)
    return sp.simplify(a), sp.simplify(c), sp.simplify(TrR), sp.simplify(TrR3)

# ---- SQCD R(Q) from anomaly freedom, exact --------------------------------
Rq = sp.symbols("R_q", real=True)
abj_sqcd = Nc + Nf * ferm_R(Rq)          # T(adj)=Nc, 2 N_f * 1/2 * (Rq-1) = Nf (Rq-1)
Rq_sol = sp.solve(sp.Eq(abj_sqcd, 0), Rq)[0]
chk("CAS SQCD R(Q) = 1 - Nc/Nf", sp.simplify(Rq_sol - (1 - Nc / Nf)) == 0,
    f"solved R(Q) = {Rq_sol}")
# anti-vacuous: the solution really zeroes the ABJ anomaly symbolically
chk("CAS SQCD ABJ(R_sol)=0", sp.simplify(abj_sqcd.subs(Rq, Rq_sol)) == 0,
    "the SU(N_c)^2-U(1)_R anomaly vanishes at the solved R(Q)")
# falsifier-style: R(Q)=1/2 does NOT zero the anomaly identically (only at N_f=2N_c)
res_half = sp.simplify(abj_sqcd.subs(Rq, sp.Rational(1, 2)))
chk("CAS FALS R(Q)=1/2 anomalous", res_half != 0,
    f"abj(1/2) = {res_half} is not identically zero (only at N_f = 2 N_c)")

# ---- SQCD a, c exact rational functions -----------------------------------
Rf = Rq_sol - 1
sqcd_ferm = [(Nc**2 - 1, sp.Integer(1)), (2 * Nf * Nc, Rf)]
a_sqcd, c_sqcd, TrR_sqcd, TrR3_sqcd = a_c(sqcd_ferm)
chk("CAS SQCD Tr R = -(Nc^2+1)", sp.simplify(TrR_sqcd - (-(Nc**2 + 1))) == 0,
    f"Tr R = {TrR_sqcd}")
chk("CAS SQCD a rational fn", a_sqcd == sp.simplify(
        sp.Rational(3, 32) * (3 * TrR3_sqcd - TrR_sqcd)),
    f"a(N_c,N_f) = {a_sqcd}")
chk("CAS SQCD a != c identically", sp.simplify(a_sqcd - c_sqcd) != 0,
    f"a - c = {sp.simplify(a_sqcd - c_sqcd)} (the two central charges differ)")
# the DISPLAYED closed form eq:V03-sqcd-ac must match the trace-form a_sqcd/c_sqcd symbolically
# (this pins the printed coefficients 3 and 9, the typo that the numeric-only checks missed).
a_closed = sp.Rational(3, 32) * (3 * (Nc**2 - 1) - 6 * Nc**4 / Nf**2 + (Nc**2 + 1))
c_closed = sp.Rational(1, 32) * (9 * (Nc**2 - 1) - 18 * Nc**4 / Nf**2 + 5 * (Nc**2 + 1))
chk("CAS SQCD a closed-form == trace-form", sp.simplify(a_closed - a_sqcd) == 0,
    f"displayed a(Nc,Nf) closed form matches (3/32)(3TrR^3-TrR): diff {sp.simplify(a_closed-a_sqcd)}")
chk("CAS SQCD c closed-form == trace-form", sp.simplify(c_closed - c_sqcd) == 0,
    f"displayed c(Nc,Nf) closed form matches (1/32)(9TrR^3-5TrR): diff {sp.simplify(c_closed-c_sqcd)}")
# the alternative simplified forms (4Nc^2-2-...)/(14Nc^2-4-...) also match
chk("CAS SQCD a simplified form", sp.simplify(
        sp.Rational(3, 32) * (4 * Nc**2 - 2 - 6 * Nc**4 / Nf**2) - a_sqcd) == 0,
    "a = (3/32)(4Nc^2-2-6Nc^4/Nf^2)")
chk("CAS SQCD c simplified form", sp.simplify(
        sp.Rational(1, 32) * (14 * Nc**2 - 4 - 18 * Nc**4 / Nf**2) - c_sqcd) == 0,
    "c = (1/32)(14Nc^2-4-18Nc^4/Nf^2)")
# FALSIFIER: the OLD wrong leading coefficients (2 and 4) do NOT match -> they fail at (3,6).
a_wrong = sp.Rational(3, 32) * (2 * (Nc**2 - 1) - 6 * Nc**4 / Nf**2 + (Nc**2 + 1))
c_wrong = sp.Rational(1, 32) * (4 * (Nc**2 - 1) - 18 * Nc**4 / Nf**2 + 5 * (Nc**2 + 1))
chk("CAS SQCD wrong-coeff a fails at (3,6)",
    a_wrong.subs({Nc: 3, Nf: 6}) != sp.Rational(123, 64),
    f"the 2(Nc^2-1) form gives a(3,6)={a_wrong.subs({Nc:3,Nf:6})} != 123/64 (rejected)")
chk("CAS SQCD wrong-coeff c fails at (3,6)",
    c_wrong.subs({Nc: 3, Nf: 6}) != sp.Rational(163, 64),
    f"the 4(Nc^2-1) form gives c(3,6)={c_wrong.subs({Nc:3,Nf:6})} != 163/64 (rejected)")
# numerical spot value cross-check (matches the numpy engine at N_c=3,N_f=6)
chk("CAS SQCD a(3,6)=123/64",
    sp.nsimplify(a_sqcd.subs({Nc: 3, Nf: 6})) == sp.Rational(123, 64),
    f"a(3,6) = {a_sqcd.subs({Nc: 3, Nf: 6})}")

# ---- adjoint SQCD: symbolic a-maximization at a representative (Nc,Nf) -----
ncv, nfv = 3, 4
Rx = sp.symbols("R_x", real=True)
Rqx = sp.symbols("R_qx", real=True)
abj_adj = ncv + nfv * ferm_R(Rqx) + ncv * ferm_R(Rx)   # T(adj)=ncv for the adjoint chiral
Rq_of_Rx = sp.solve(sp.Eq(abj_adj, 0), Rqx)[0]          # slave Rq to Rx (anomaly-free)
adj_ferm = [(ncv**2 - 1, sp.Integer(1)),
            (2 * nfv * ncv, Rq_of_Rx - 1),
            (ncv**2 - 1, Rx - 1)]
a_adj = a_c(adj_ferm)[0]
c_adj = a_c(adj_ferm)[1]
da = sp.diff(a_adj, Rx)
d2a = sp.diff(a_adj, Rx, 2)
roots = [r for r in sp.solve(da, Rx) if r.is_real]
chk("CAS adjSQCD two real extrema", len(roots) == 2, f"da/dR_x roots: {roots}")
# the MAXIMUM is the root with a'' < 0
maxima = [r for r in roots if d2a.subs(Rx, r) < 0]
minima = [r for r in roots if d2a.subs(Rx, r) > 0]
chk("CAS adjSQCD one max one min", len(maxima) == 1 and len(minima) == 1,
    f"maxima={maxima}, minima={minima}")
Rx_star = maxima[0]
chk("CAS adjSQCD a''<0 at max", d2a.subs(Rx, Rx_star) < 0,
    f"a''(R_x*) = {d2a.subs(Rx, Rx_star)} (a genuine maximum)")
# IRRATIONALITY: the IW root is an algebraic irrational (contains a surd), not rational
chk("CAS adjSQCD R_x* irrational", not sp.nsimplify(Rx_star).is_rational,
    f"R_x* = {sp.simplify(Rx_star)} is irrational (the Intriligator-Wecht root)")
# numeric agreement with the numpy a-maximization (~0.531873)
chk("CAS adjSQCD R_x* ~ 0.53187", abs(float(Rx_star) - 0.5318732313) < 1e-6,
    f"R_x* = {float(Rx_star)}")
# c is NOT extremized at the a-maximum: dc/dR_x at R_x* is nonzero
dc = sp.diff(c_adj, Rx)
chk("CAS adjSQCD c not extremized at a-max", sp.simplify(dc.subs(Rx, Rx_star)) != 0,
    f"dc/dR_x at the a-maximum = {sp.simplify(dc.subs(Rx, Rx_star))} != 0")
# falsifier: maximizing c gives a DIFFERENT R_x than maximizing a
c_roots = [r for r in sp.solve(dc, Rx) if r.is_real]
c_max = [r for r in c_roots if sp.diff(c_adj, Rx, 2).subs(Rx, r) < 0][0]
chk("CAS FALS a-max != c-max", sp.simplify(Rx_star - c_max) != 0,
    f"a-max R_x={float(Rx_star):.6f}, c-max R_x={float(c_max):.6f} differ")

# ---- dP0 symmetric R(X) = 2/3 from R(W)=2 + node anomaly -------------------
Rx2 = sp.symbols("R_X", positive=True)
# the cubic W = eps Tr XXX carries R = 3 R_X; R(W) = 2 forces R_X
Rw_sol = sp.solve(sp.Eq(3 * Rx2, 2), Rx2)[0]
chk("CAS dP0 R(X) from W=2", Rw_sol == sp.Rational(2, 3), f"R(X) = {Rw_sol}")
# the per-node ABJ at N: N + 6 N (1/2) (R_X - 1) = N + 3N(R_X-1) = 0 -> R_X = 2/3
Nn = sp.symbols("N", positive=True)
abj_node = Nn + 6 * Nn * sp.Rational(1, 2) * (Rx2 - 1)
Rnode_sol = sp.solve(sp.Eq(abj_node, 0), Rx2)[0]
chk("CAS dP0 R(X) from node anomaly", Rnode_sol == sp.Rational(2, 3),
    f"node-anomaly R(X) = {Rnode_sol} (independent of N)")
chk("CAS dP0 W-and-anomaly agree", Rw_sol == Rnode_sol == sp.Rational(2, 3),
    "the superpotential constraint and the node anomaly both force R(X)=2/3")

# ---- electric <-> magnetic 't Hooft match as exact identities -------------
# Electric: gaugino (Nc^2-1, R=1) + 2 N_f quarks (dim Nc, R = -Nc/Nf).
Rf_el = -Nc / Nf
el_ferm = [(Nc**2 - 1, sp.Integer(1)), (2 * Nf * Nc, Rf_el)]
TrR_el = sum(d * R for d, R in el_ferm)
TrR3_el = sum(d * R**3 for d, R in el_ferm)
# Magnetic: dual gaugino (Ntil^2-1) + 2 N_f dual quarks (dim Ntil, R=Nc/Nf-1) + meson
# M (dim Nf^2, R = 1 - 2 Nc/Nf).
Ntil = Nf - Nc
Rf_q = Nc / Nf - 1
Rf_M = 1 - 2 * Nc / Nf
mag_ferm = [(Ntil**2 - 1, sp.Integer(1)), (2 * Nf * Ntil, Rf_q), (Nf**2, Rf_M)]
TrR_mag = sum(d * R for d, R in mag_ferm)
TrR3_mag = sum(d * R**3 for d, R in mag_ferm)
chk("CAS Seiberg Tr R match (exact)", sp.simplify(TrR_el - TrR_mag) == 0,
    f"Tr R electric - magnetic = {sp.simplify(TrR_el - TrR_mag)}")
chk("CAS Seiberg Tr R^3 match (exact)", sp.simplify(TrR3_el - TrR3_mag) == 0,
    f"Tr R^3 electric - magnetic = {sp.simplify(TrR3_el - TrR3_mag)}")
# anti-vacuous: WITHOUT the meson the Tr R^3 match fails as an identity
mag_noM = [(Ntil**2 - 1, sp.Integer(1)), (2 * Nf * Ntil, Rf_q)]
TrR3_noM = sum(d * R**3 for d, R in mag_noM)
chk("CAS FALS meson essential (Tr R^3)", sp.simplify(TrR3_el - TrR3_noM) != 0,
    f"without M, Tr R^3 mismatch = {sp.simplify(TrR3_el - TrR3_noM)} != 0")
# the involution: re-dualizing N_f - (N_f - N_c) = N_c
chk("CAS Seiberg involution", sp.simplify((Nf - (Nf - Nc)) - Nc) == 0,
    "re-dualizing the magnetic rank returns N_c")

# ===================================================================================
#  A1-mandatory worked N=1 computations (D-071) -- exact symbolic ground-truth
# ===================================================================================

# ---- N1-1: threshold matching, exact exponent bookkeeping -----------------
# Lambda_{Nf-1}^{3Nc-(Nf-1)} = m Lambda_{Nf}^{3Nc-Nf}.  The exponent rises by exactly 1
# (= 2 T(fund)).  Solve for Lambda_{Nf-1} symbolically and check the identity holds.
m, LamHi = sp.symbols("m Lambda_Hi", positive=True)
bHi = 3 * Nc - Nf
bLo = 3 * Nc - (Nf - 1)
chk("CAS N1-1 exponent shift = 1", sp.simplify(bLo - bHi - 1) == 0,
    f"b0 rises by {sp.simplify(bLo - bHi)} = 2 T(fund) per removed flavor")
# concrete Nc=3, Nf=6 so sympy can combine the fractional powers (bHi=3, bLo=4)
bHi_n, bLo_n = 3, 4
LamLo = (m * LamHi ** bHi_n) ** sp.Rational(1, bLo_n)
chk("CAS N1-1 scale-match identity", sp.simplify(LamLo ** bLo_n - m * LamHi ** bHi_n) == 0,
    "Lambda_{Nf-1}^{b_Lo} = m Lambda_{Nf}^{b_Hi} solves consistently (Nc=3,Nf=6: b 3->4)")

# ---- N1-3: ADS superpotential F-term has NO finite zero (runaway) ----------
# W_ADS = (Nc-Nf)(Lambda^{3Nc-Nf}/det M)^{1/(Nc-Nf)}; diagonal M = v 1_{Nf}, det M = v^{Nf}.
ncv3, nfv3 = 3, 2          # 0 < Nf < Nc
v = sp.symbols("v", positive=True)
Lam = sp.symbols("Lambda", positive=True)
p3 = ncv3 - nfv3
W_ads = (ncv3 - nfv3) * (Lam ** (3 * ncv3 - nfv3) / v ** nfv3) ** sp.Rational(1, p3)
dW = sp.simplify(sp.diff(W_ads, v))
chk("CAS N1-3 ADS F-term is a fixed-sign power law",
    sp.simplify(dW * v ** (sp.Rational(nfv3, p3) + 1) / Lam ** sp.Rational(3 * ncv3 - nfv3, p3)).is_number,
    f"dW/dv = {dW} ~ v^{{-Nf/(Nc-Nf)-1}}, no finite zero")
# the F-term has NO positive finite root: solve dW/dv = 0 for v -> empty in (0, oo)
roots3 = sp.solve(sp.Eq(dW, 0), v)
finite_pos = [r for r in roots3 if r.is_real and r.is_positive]
chk("CAS N1-3 no finite SUSY vacuum", len(finite_pos) == 0,
    f"dW/dv = 0 has no finite v>0 solution (roots: {roots3}); the meson runs away")
# the limit v -> oo of W (or of |dW/dv|) -> 0: the runaway direction
chk("CAS N1-3 runaway as v->infinity", sp.limit(dW, v, sp.oo) == 0,
    "dW/dv -> 0 only as v -> infinity (det M -> infinity); a runaway, not a vacuum")
# falsifier-style: a WZ mass term W = (1/2) m v^2 - c v HAS a finite zero (contrast)
c_, mm_ = sp.symbols("c m", positive=True)
W_mass = sp.Rational(1, 2) * mm_ * v ** 2 - c_ * v
root_mass = sp.solve(sp.diff(W_mass, v), v)
chk("CAS N1-3 contrast: mass term HAS a finite vacuum", len(root_mass) == 1 and root_mass[0] == c_ / mm_,
    f"a WZ mass F-term vanishes at finite v = c/m = {root_mass}; the ADS one never does")

# ---- N1-4: quantum-deformed moduli RHS is a global-symmetry singlet --------
# At Nf=Nc the RHS Lambda^{2Nc} is neutral under SU(Nf)_L x SU(Nf)_R x U(1)_B; det M
# and B Btilde carry the same (neutral) charges at the free R(Q)=1-Nc/Nf=0.
ncv4 = 3
RQ4 = 1 - sp.Rational(ncv4, ncv4)       # = 0 at Nf=Nc
RM4 = 2 * RQ4                            # R(M) = 2 R(Q) = 0
R_detM4 = ncv4 * RM4                     # Nf * R(M), Nf=Nc
R_BB4 = 2 * ncv4 * RQ4                   # R(B Btilde) = 2 Nc R(Q)
chk("CAS N1-4 R(detM) = R(B Btilde) = R(RHS) = 0",
    R_detM4 == 0 and R_BB4 == 0,
    f"det M ({R_detM4}) and B Btilde ({R_BB4}) match the neutral RHS at Nf=Nc")
# the instanton exponent is exactly 2 Nc (= b0 at Nf=Nc)
NcS = sp.symbols("N_c", positive=True)
chk("CAS N1-4 RHS exponent 2Nc", sp.simplify((3 * NcS - NcS) - 2 * NcS) == 0,
    "Lambda^{2Nc} = Lambda^{b0} at Nf=Nc, the one-instanton factor")

# ---- N1-5: s-confinement F-terms reproduce the classical constraints -------
# W = (1/Lambda^{2Nc-1})(B M Btilde - det M); Nf=Nc+1, M is (Nc+1)x(Nc+1).  For Nc=2
# (3x3 M) verify dW/dM_{ij} = B_i Btilde_j - adj(M)_{ji} exactly (the classical relation).
ncv5 = 2
n5 = ncv5 + 1
Mm = sp.Matrix(n5, n5, lambda i, j: sp.symbols(f"Mm_{i}{j}"))
Bv = sp.Matrix(n5, 1, lambda i, j: sp.symbols(f"Bv_{i}"))
Btv = sp.Matrix(n5, 1, lambda i, j: sp.symbols(f"Btv_{i}"))
Lam5 = sp.symbols("Lambda5", positive=True)
pref5 = 1 / Lam5 ** (2 * ncv5 - 1)
W5 = pref5 * ((Bv.T * Mm * Btv)[0, 0] - Mm.det())
adjMm = Mm.adjugate()
ok_M5 = all(sp.simplify(sp.diff(W5, Mm[i, j]) - pref5 * (Bv[i] * Btv[j] - adjMm[j, i])) == 0
            for i in range(n5) for j in range(n5))
chk("CAS N1-5 dW/dM = B Btilde - adj M", ok_M5,
    "every dW/dM_{ij} reproduces the classical relation B_i Btilde_j = cofactor_{ij}(M)")
ok_B5 = all(sp.simplify(sp.diff(W5, Bv[i]) - pref5 * (Mm * Btv)[i]) == 0 for i in range(n5))
ok_Bt5 = all(sp.simplify(sp.diff(W5, Btv[j]) - pref5 * (Bv.T * Mm)[0, j]) == 0 for j in range(n5))
chk("CAS N1-5 dW/dB = M Btilde, dW/dBtilde = B M", ok_B5 and ok_Bt5,
    "the baryon F-terms give (M Btilde)_i = 0 and (B M)_j = 0")
# falsifier: drop det M -> dW/dM = B Btilde does NOT equal B Btilde - adj M
W5_bad = pref5 * (Bv.T * Mm * Btv)[0, 0]
bad_ok = all(sp.simplify(sp.diff(W5_bad, Mm[i, j]) - pref5 * (Bv[i] * Btv[j] - adjMm[j, i])) == 0
             for i in range(n5) for j in range(n5))
chk("CAS N1-5 FALS dropped det M fails", not bad_ok,
    "without det M, dW/dM = B Btilde != B Btilde - adj M; the det term is required")

# ---- N1-7: electric/magnetic L/R-split anomaly traces as exact identities ---
# SU(Nf)_L^3 = +Nc (Q), SU(Nf)_R^3 = -Nc (Qtilde antifund); magnetic = -(Nf-Nc) + Nf = Nc.
chk("CAS N1-7 magnetic SU(Nf)_L^3 = -(Nf-Nc)+Nf = Nc",
    sp.simplify((-(Nf - Nc) + Nf) - Nc) == 0,
    "magnetic SU(Nf)_L^3: dual q (-Ntil) + meson (+Nf) = N_c, identically")
# the exact gravitational cubic Tr R^3 = (Nc^2-1) - 2 Nc^4/Nf^2 (electric), matched magnetic
TrR3_el_oracle = (Nc ** 2 - 1) - 2 * Nc ** 4 / Nf ** 2
chk("CAS N1-7 Tr R^3 oracle = engine trace",
    sp.simplify(TrR3_el - TrR3_el_oracle) == 0,
    f"Tr R^3 (electric) = {sp.simplify(TrR3_el)} = (Nc^2-1) - 2Nc^4/Nf^2")
# Tr R^3 magnetic matches the same oracle (the L/R-split list is consistent)
chk("CAS N1-7 Tr R^3 magnetic = oracle",
    sp.simplify(TrR3_mag - TrR3_el_oracle) == 0,
    "the magnetic Tr R^3 equals the same closed form (meson included)")
# the L/R-split SU(Nf)_L^2 U(1)_R electric/magnetic match as an identity
SUNfL2R_el = Nc * sp.Rational(1, 2) * Rf_el            # Q only, index 1/2
SUNfL2R_mag = Ntil * sp.Rational(1, 2) * Rf_q + Nf * sp.Rational(1, 2) * Rf_M
chk("CAS N1-7 SU(Nf)_L^2 U(1)_R match", sp.simplify(SUNfL2R_el - SUNfL2R_mag) == 0,
    f"SU(Nf)_L^2 U(1)_R electric - magnetic = {sp.simplify(SUNfL2R_el - SUNfL2R_mag)}")

# ---- N1-9: SQCD a,c at Nc=3,Nf=6 = 123/64, 163/64; a is cubic, da quadratic ----
chk("CAS N1-9 a(3,6) = 123/64", a_sqcd.subs({Nc: 3, Nf: 6}) == sp.Rational(123, 64),
    f"a(3,6) = {a_sqcd.subs({Nc: 3, Nf: 6})}")
chk("CAS N1-9 c(3,6) = 163/64", c_sqcd.subs({Nc: 3, Nf: 6}) == sp.Rational(163, 64),
    f"c(3,6) = {c_sqcd.subs({Nc: 3, Nf: 6})}")
chk("CAS N1-9 a(3,6) != c(3,6)",
    a_sqcd.subs({Nc: 3, Nf: 6}) != c_sqcd.subs({Nc: 3, Nf: 6}),
    "123/64 != 163/64, the SQCD central charges differ")
# a(R_X) is CUBIC in R_X (degree 3); da/dR_X is QUADRATIC (degree 2): root of a quadratic.
chk("CAS N1-9 a(R_X) degree 3", sp.degree(sp.expand(a_adj), Rx) == 3,
    f"a is a cubic polynomial in R_X (degree {sp.degree(sp.expand(a_adj), Rx)})")
chk("CAS N1-9 da/dR_X degree 2", sp.degree(sp.expand(da), Rx) == 2,
    f"da/dR_X is quadratic (degree {sp.degree(sp.expand(da), Rx)}); the IW root is irrational")
chk("CAS N1-9 c(R_X) also cubic", sp.degree(sp.expand(c_adj), Rx) == 3,
    "c(R_X) is also cubic; maximizing a (not c) selects the superconformal R")
# coefficient-sensitive (not just degree): the quadratic da/dR_X has IRRATIONAL roots at a
# concrete point, so the extremum depends on the actual a-coefficients; wrong coefficients
# would change the roots / make them rational.
_da23 = sp.expand(da.subs({Nc: 2, Nf: 3}))
_r23 = sp.solve(_da23, Rx)
chk("CAS N1-9 da roots irrational (coeff-sensitive)",
    len(_r23) == 2 and any(not sp.nsimplify(r).is_rational for r in _r23),
    f"da=0 at Nc=2,Nf=3 has two irrational roots {_r23} (degree + coefficients, not just degree)")

# ---- N1-10: ISS rank condition -- the F-term obstruction is exact ----------
# rank(q qtilde) <= Nf - Nc < Nf, so q qtilde = mu^2 1_{Nf} (full rank) is unsolvable.
chk("CAS N1-10 rank deficit Nf-(Nf-Nc) = Nc",
    sp.simplify((Nf - (Nf - Nc)) - Nc) == 0,
    "the unsatisfied F_Phi count is N_f - (N_f-N_c) = N_c > 0 -> metastable breaking")
# in the free-magnetic range Nf-Nc < Nf strictly (Nc > 0), so the rank bound bites
chk("CAS N1-10 Nf-Nc < Nf for Nc>0", sp.simplify(Nf - (Nf - Nc)) == Nc,
    "rank(q qtilde) <= N_f-N_c is strictly below N_f, the rank-condition obstruction")

n = sum(1 for _, ok, _ in PASS if not ok)
print(f"0.3 CAS: {len(PASS)-n}/{len(PASS)} PASS (exact symbolic).")
import sys; sys.exit(1 if n else 0)


==> anc/code/ch03_4d_n1/checks/checks_0_3.py <==
"""Reproduction check suite for Section 3 (4d N=1 supersymmetric field theories).

Each load-bearing number is COMPUTED by the engine `n1_dynamics`; the closed forms
in the dossier are only the comparison ORACLES.  Every check ships falsifiers that
must FAIL FOR REASON.  Runs under /usr/bin/python3 (numpy).

CHK-0-3-1  Q1: b_0 = 3N_c - sum T(r_i) and the holomorphic Lambda is RG-invariant.
CHK-0-3-3  Q3: the fermion R-rule (gaugino R=1, chiral R=R_s-1) + the ABJ
               SU(N_c)^2-U(1)_R = 0 condition SOLVE the SQCD R(Q) = 1 - N_c/N_f.
CHK-0-3-4  Q4: the SQCD 't Hooft traces, and the Konishi/ABJ index consistency.
CHK-0-3-4b Q4b: the Banks-Zaks two-loop zero is positive & O(eps) inside the window.
CHK-0-3-5  Q5: a-maximization -- SQCD a,c; adjoint-SQCD GENUINE extremum (Hessian<0,
               c not maximized); dP0 symmetric R=2/3 a-max.
CHK-0-3-6  Q6: Seiberg electric<->magnetic 't Hooft match (meson essential),
               re-dualization involution, the conformal-window bounds + map.
CHK-0-3-7  Q7: pure-SYM Witten index Tr(-1)^F = N_c, so SUSY is unbroken.
N1-add-1   conformal-window endpoint + meson unitarity: R(Q)=1-Nc/Nf, R(M)=2R(Q),
               Delta(M)=3(1-Nc/Nf); lower edge Nf=3Nc/2 -> Delta(M)=1 (free-chiral bound),
               upper edge Nf=3Nc -> R(Q)=2/3.
N1-add-2   baryon mapping across Seiberg duality: B(B_el)=B(b_mag)=Nc and
               R(B_el)=R(b_mag)=Nc(1-Nc/Nf), built from independent magnetic charges.
"""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "..", "_engine"))
import n1_dynamics as E

PASS, FALS = [], []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")
def falsifier(name, bad_cond_should_be_false, detail=""):
    FALS.append((name, (not bad_cond_should_be_false), detail))
    if bad_cond_should_be_false: print(f"  FALSIFIER LEAK {name}: {detail}")

def close(x, y, tol=1e-9):
    return abs(x - y) < tol

# ===================== CHK-0-3-1  (Q1 b0 + holomorphic Lambda) =============
for (Nc, Nf) in [(2, 3), (3, 6), (3, 4), (4, 7), (5, 9)]:
    b = E.b0(Nc, E.sqcd_matter(Nc, Nf))
    chk(f"CHK-0-3-1 b0 Nc={Nc} Nf={Nf}", close(b, 3 * Nc - Nf),
        f"b0={b} vs 3N_c-N_f={3*Nc-Nf} (T(adj)=N_c, T(fund)=1/2, 2N_f funds)")
# the b0 is built from the Dynkin indices, not stored: drop a flavor and it shifts by 1
chk("CHK-0-3-1 b0 is index sum",
    close(E.b0(3, E.sqcd_matter(3, 6)) - E.b0(3, E.sqcd_matter(3, 7)), 1.0),
    "removing one flavor raises b0 by exactly T(2 funds)=1, so b0 tracks the indices")
# holomorphic Lambda RG-invariance: |d/dlnmu (2pi i tau/b0 - ln mu)| = 0
res = E.lambda_rg_invariant_residual(mu=1000.0, g2=1.0, theta=0.7, b0val=9.0)
chk("CHK-0-3-1 Lambda RG-invariant", res < 1e-9,
    f"d ln Lambda / d ln mu residual = {res}")
# the scale itself is finite & nonzero for a generic tau
L = E.lambda_scale(mu=1.0, tau=0.3 + 0.4j, b0val=9.0)
chk("CHK-0-3-1 Lambda finite nonzero", abs(L) > 0 and abs(L) < 1e9, f"|Lambda|={abs(L)}")
# falsifier: a theory with b0 = 0 has NO dimensional transmutation. Lambda = mu exp(2pi i tau/b0)
# is ill-defined at b0=0 (the engine raises on the division); the WRONG claim that a finite nonzero
# scale is still generated must be False, and BITES if lambda_scale were made finite at b0=0.
def _lambda_finite_at_b0_zero():
    try:
        a = abs(E.lambda_scale(mu=1.0, tau=0.3 + 0.4j, b0val=0.0))
        return bool(a > 0.0 and a < 1e300)
    except (ZeroDivisionError, FloatingPointError, ValueError, OverflowError):
        return False
falsifier("F1-b0-zero-no-transmutation", _lambda_finite_at_b0_zero(),
          "at b0=0 (Nf=3Nc) Lambda is ill-defined; no finite nonzero scale is generated")
chk("CHK-0-3-1 b0=0 at Nf=3Nc", close(E.b0(3, E.sqcd_matter(3, 9)), 0.0),
    "Nf=3N_c is the b0=0 edge (top of the window)")
# falsifier: claiming b0 = 3N_c - 2N_f (counting fields not Dynkin indices) is WRONG
falsifier("F1-b0-wrong-count", close(E.b0(3, E.sqcd_matter(3, 6)), 3 * 3 - 2 * 6),
          "b0 = 3N_c - N_f (Dynkin index 1/2 per fund x 2N_f), NOT 3N_c - 2N_f")

# ===================== CHK-0-3-3  (Q3 R-rule + ABJ -> R(Q)) ================
chk("CHK-0-3-3 gaugino R=1", close(E.fermion_R(2.0), 1.0),
    "the field-strength superfield has R_s=2 so the gaugino fermion has R=1")
chk("CHK-0-3-3 chiral fermion R=R_s-1", close(E.fermion_R(0.5), -0.5),
    "a chiral fermion in a scalar of R_s=1/2 has R=-1/2")
for (Nc, Nf) in [(2, 4), (3, 6), (3, 5), (4, 7), (5, 9)]:
    Rq = E.solve_sqcd_Rq(Nc, Nf)
    chk(f"CHK-0-3-3 R(Q)=1-Nc/Nf Nc={Nc} Nf={Nf}", close(Rq, 1 - Nc / Nf),
        f"SOLVED Rq={Rq} vs 1-N_c/N_f={1 - Nc/Nf}")
    # anti-vacuous: the SOLVED Rq really zeroes the ABJ anomaly
    A = E.abj_anomaly(Nc, E.sqcd_fields(Nc, Nf, Rq))
    chk(f"CHK-0-3-3 ABJ=0 at solution Nc={Nc} Nf={Nf}", close(A, 0.0),
        f"SU(N_c)^2-U(1)_R anomaly at Rq = {A}")
# falsifier: the naive R(Q)=1/2 (a common wrong guess) violates anomaly freedom at
# N_c=3, N_f=5 (where the true value is 1-3/5=2/5, not 1/2)
falsifier("F3-Rq-half-anomaly-free",
          close(E.abj_anomaly(3, E.sqcd_fields(3, 5, 0.5)), 0.0),
          "R(Q)=1/2 leaves a nonzero SU(N_c)^2-U(1)_R anomaly at N_f=5, NOT a valid trial R")
chk("CHK-0-3-3 Rq=1/2 anomalous",
    not close(E.abj_anomaly(3, E.sqcd_fields(3, 5, 0.5)), 0.0),
    f"abj(Rq=1/2,Nf=5) = {E.abj_anomaly(3, E.sqcd_fields(3, 5, 0.5))} != 0")
# falsifier: R(Q)=0 (free-massless quark, no R) is also anomalous (gaugino uncancelled)
falsifier("F3-Rq-zero-anomaly-free",
          close(E.abj_anomaly(3, E.sqcd_fields(3, 6, 0.0)), 0.0),
          "R(Q)=0 cannot cancel the gaugino's +N_c contribution")

# ===================== CHK-0-3-4  (Q4 SQCD 't Hooft + Konishi) =============
for (Nc, Nf) in [(3, 5), (3, 6), (4, 7)]:
    t = E.sqcd_thooft(Nc, Nf)
    chk(f"CHK-0-3-4 SU(Nf)^3=Nc Nc={Nc} Nf={Nf}", close(t["SU(Nf)^3"], Nc),
        f"SU(N_f)^3 = {t['SU(Nf)^3']} (the N_c colors of Q), expected N_c={Nc}")
    # U(1)_R gravitational trace = Tr R; for SQCD it is -(N_c^2+1)? compute the oracle:
    # gaugino (N_c^2-1)*1 + 2 N_f N_c * (-N_c/N_f) = (N_c^2-1) - 2 N_c^2 = -(N_c^2+1)
    chk(f"CHK-0-3-4 U(1)_R=-(Nc^2+1) Nc={Nc} Nf={Nf}",
        close(t["U(1)_R"], -(Nc * Nc + 1)),
        f"Tr R = {t['U(1)_R']} vs -(N_c^2+1) = {-(Nc*Nc+1)}")
    # the SU(Nf)^2 U(1)_R trace = N_c*(1/2)*(-N_c/N_f) = -N_c^2/(2 N_f)
    chk(f"CHK-0-3-4 SU(Nf)^2U(1)_R Nc={Nc} Nf={Nf}",
        close(t["SU(Nf)^2 U(1)_R"], -Nc * Nc / (2.0 * Nf)),
        f"SU(N_f)^2 U(1)_R = {t['SU(Nf)^2 U(1)_R']} vs -N_c^2/(2N_f) = {-Nc*Nc/(2*Nf)}")
# Konishi / ABJ consistency: the Konishi-anomaly coefficient (the Tr W_a W^a term) is
# the SAME gauge Dynkin index T(r) that enters the ABJ SU(N_c)^2-U(1)_R trace.  We pin
# it by checking the per-flavor matter contribution to abj equals T(fund) * R_fermion.
Nc, Nf = 3, 6
Rq = E.solve_sqcd_Rq(Nc, Nf)
matter_only = E.abj_anomaly(Nc, E.sqcd_fields(Nc, Nf, Rq)) - E.T_adj(Nc)  # subtract gaugino
chk("CHK-0-3-4 Konishi index = ABJ index",
    close(matter_only, 2 * Nf * E.T_fund() * E.fermion_R(Rq)),
    "the Konishi anomaly coefficient is the same T(fund) feeding the ABJ trace")
# falsifier: claiming SU(Nf)^3 = N_f (instead of N_c) must be rejected
falsifier("F4-SUNf3-eq-Nf", close(E.sqcd_thooft(3, 6)["SU(Nf)^3"], 6),
          "SU(N_f)^3 = N_c = 3, not N_f = 6 (only N_c colors of Q are charged)")
# falsifier: a Konishi coefficient inconsistent with the gauge index (e.g. T=1 not 1/2)
falsifier("F4-Konishi-wrong-index",
          close(matter_only, 2 * Nf * 1.0 * E.fermion_R(Rq)),
          "the Konishi/ABJ index is T(fund)=1/2 per fermion, not 1")

# ===================== CHK-0-3-4b (Q4b Banks-Zaks) ========================
for (Nc, eps) in [(50, 0.05), (50, 0.1), (100, 0.05), (200, 0.03)]:
    Nf = round(3 * Nc - eps * Nc)
    g2 = E.banks_zaks_gstar2(Nc, Nf)
    b1, b2 = E.susy_two_loop_betas(Nc, Nf)
    chk(f"CHK-0-3-4b g*^2>0 Nc={Nc} eps={eps}", g2 > 0, f"g*^2={g2}, b1={b1}, b2={b2}")
    # O(eps): g*^2 ~ -b1/b2 with b1 = 3Nc-Nf = eps Nc small, b2 ~ -O(Nc^2): so g*^2 ~ eps/Nc, small
    chk(f"CHK-0-3-4b weakly coupled Nc={Nc} eps={eps}", g2 < 0.3,
        f"perturbatively-accessible g*^2={g2} (small)")
    lo, hi = E.conformal_window(Nc)
    chk(f"CHK-0-3-4b at window top Nc={Nc} eps={eps}", lo < Nf < hi and Nf > 0.9 * hi,
        f"N_f={Nf} sits near the upper edge 3N_c={hi}")
# anti-vacuous: g*^2 is SOLVED from b1,b2; recompute from the formula -b1/b2 * 16pi^2
import numpy as np
b1, b2 = E.susy_two_loop_betas(50, 148)
chk("CHK-0-3-4b g*^2 solved from b1,b2",
    close(E.banks_zaks_gstar2(50, 148), -(16 * np.pi ** 2) * b1 / b2),
    "the fixed point is the zero of the two-loop beta, not asserted")
# falsifier: a Banks-Zaks zero claimed OUTSIDE the window (Nf=Nc) is at strong/negative coupling
falsifier("F4b-BZ-outside-window", E.banks_zaks_gstar2(100, 100) > 0,
          "at N_f=N_c the two-loop 'zero' is negative/strong, not a weak BZ fixed point")
chk("CHK-0-3-4b BZ outside window unphysical", E.banks_zaks_gstar2(100, 100) <= 0,
    f"g*^2 at N_f=N_c = {E.banks_zaks_gstar2(100,100)} (not a weak fixed point)")

# ===================== CHK-0-3-5  (Q5 a-maximization) =====================
# (i) SQCD a,c at a window fixed point (R symmetry-fixed)
Nc, Nf = 3, 6
Rq = E.solve_sqcd_Rq(Nc, Nf)
a, c, TrR, TrR3 = E.central_charges(E.sqcd_fermions(Nc, Nf, Rq))
chk("CHK-0-3-5 SQCD a>0", a > 0, f"a={a}")
chk("CHK-0-3-5 SQCD c>0", c > 0, f"c={c}")
# exact oracle: TrR = -(Nc^2+1); a = (3/32)(3 TrR^3 - TrR) with the engine traces
chk("CHK-0-3-5 SQCD a formula",
    close(a, (3.0 / 32.0) * (3 * TrR3 - TrR)),
    "a = (3/32)(3 Tr R^3 - Tr R) reassembled from the engine traces")
chk("CHK-0-3-5 SQCD c formula",
    close(c, (1.0 / 32.0) * (9 * TrR3 - 5 * TrR)),
    "c = (1/32)(9 Tr R^3 - 5 Tr R)")
chk("CHK-0-3-5 a != c", not close(a, c), f"the two central charges differ: a={a}, c={c}")

# (ii) adjoint SQCD: GENUINE constrained a-maximization
Nc, Nf = 3, 4
af = lambda Rx: E.adjoint_sqcd_a_of_Rx(Nc, Nf, Rx)
cf = lambda Rx: E.adjoint_sqcd_c_of_Rx(Nc, Nf, Rx)
Rx_star, a_star, a2 = E.maximize_a_1d(af, 0.05, 0.95)
chk("CHK-0-3-5 adjSQCD interior max", 0.05 < Rx_star < 0.95, f"Rx*={Rx_star}")
chk("CHK-0-3-5 adjSQCD Hessian<0 (a MAX)", a2 < 0,
    f"a''(Rx*)={a2} < 0 confirms a local maximum, not a minimum")
# the maximizing trial R is ABJ-anomaly free (the constraint was imposed)
Rq_star = E.adjoint_sqcd_constrained_R(Nc, Nf, Rx_star)
chk("CHK-0-3-5 adjSQCD extremum anomaly-free",
    close(E.adjoint_sqcd_abj(Nc, Nf, Rq_star, Rx_star), 0.0),
    f"ABJ at the a-max = {E.adjoint_sqcd_abj(Nc, Nf, Rq_star, Rx_star)}")
# the same Rx does NOT maximize c; the c-maximum is at a different Rx, and c(a-max) < c(c-max)
Rx_c, c_cmax, c2 = E.maximize_a_1d(cf, 0.05, 0.95)
chk("CHK-0-3-5 adjSQCD a-max != c-max", not close(Rx_star, Rx_c, 1e-3),
    f"a-max at Rx={Rx_star:.5f}, c-max at Rx={Rx_c:.5f} differ -> 'maximize a not c' matters")
chk("CHK-0-3-5 adjSQCD c(a-max) < c(c-max)", cf(Rx_star) < c_cmax - 1e-6,
    f"c at the a-maximum ({cf(Rx_star):.5f}) is below the c-maximum ({c_cmax:.5f})")
# anti-vacuous (CHK-VI6-2 lesson): the a-value at the extremum exceeds a nearby off-extremum
chk("CHK-0-3-5 adjSQCD a is a true max",
    af(Rx_star) > af(Rx_star + 0.05) and af(Rx_star) > af(Rx_star - 0.05),
    "a(Rx*) strictly exceeds a at perturbed trial R's")
# the IW extremum is IRRATIONAL: Rx* is not a low-denominator rational
from fractions import Fraction
fr = Fraction(Rx_star).limit_denominator(50)
chk("CHK-0-3-5 adjSQCD R irrational",
    abs(float(fr) - Rx_star) > 1e-6,
    f"Rx*={Rx_star:.8f} is not a small rational (nearest={fr}); the IW root is irrational")

# (iii) dP0 quiver: the symmetric R(X)=2/3 is the a-maximum, forced by W (R=2) + S_3
N = 1
chk("CHK-0-3-5 dP0 W carries R=2", close(E.dp0_W_R(2.0 / 3.0), 2.0),
    "the cubic W = eps Tr XXX has R = 3*(2/3) = 2")
chk("CHK-0-3-5 dP0 node ABJ=0 at 2/3", close(E.dp0_node_abj(N, 2.0 / 3.0), 0.0),
    "the symmetric R(X)=2/3 cancels the per-node SU(N)^2-U(1)_R anomaly")
af_dp0 = lambda Rx: E.dp0_a(N, Rx)
Rx_dp0, a_dp0, a2_dp0 = E.maximize_a_1d(af_dp0, 0.3, 0.95)
chk("CHK-0-3-5 dP0 a-max at 2/3", close(Rx_dp0, 2.0 / 3.0, 1e-3),
    f"a-maximizing R(X) = {Rx_dp0:.5f}, expected 2/3 = {2/3:.5f}")
chk("CHK-0-3-5 dP0 a-max Hessian<0", a2_dp0 < 0, f"a''={a2_dp0} (a maximum)")
# falsifier: a non-extremal trial R returning a LARGER a must be rejected
falsifier("F5-nonextremal-larger-a", af(Rx_star + 0.1) > a_star,
          "no perturbed trial R gives a larger a than the a-maximum")
# falsifier: an asymmetric dP0 assignment violating sum R = 2 per W-term is not a valid R
falsifier("F5-dp0-W-not-2", close(E.dp0_W_R(0.5), 2.0),
          "R(X)=1/2 gives W-term R=3/2 != 2, so the cubic W is not R-invariant")
chk("CHK-0-3-5 dP0 asym W rejected", not close(E.dp0_W_R(0.5), 2.0),
    f"R(X)=1/2 -> W-term R = {E.dp0_W_R(0.5)} != 2")
# falsifier: claiming c (not a) is the extremized quantity gives the wrong R
falsifier("F5-c-is-extremized", close(Rx_c, Rx_star, 1e-3),
          "maximizing c gives a DIFFERENT R than the superconformal (a-max) R")

# ===================== CHK-0-3-6  (Q6 Seiberg duality) ====================
for (Nc, Nf) in [(3, 5), (3, 6), (3, 7), (4, 7)]:
    el = E.sqcd_thooft(Nc, Nf)
    mag = E.magnetic_sqcd_thooft(Nc, Nf)
    for key in el:
        chk(f"CHK-0-3-6 match {key} Nc={Nc} Nf={Nf}", close(el[key], mag[key]),
            f"electric {el[key]:.6f} vs magnetic {mag[key]:.6f}")
    # (Check 4) re-dualization involution: rank back to N_c
    chk(f"CHK-0-3-6 involution Nc={Nc} Nf={Nf}",
        E.seiberg_redual_rank(Nc, Nf) == Nc,
        f"re-dualizing gives rank {E.seiberg_redual_rank(Nc, Nf)}, expected N_c={Nc}")
# anti-vacuous: the meson M is ESSENTIAL -- dropping it breaks the SU(Nf)^3 match
Nc, Nf = 3, 5
el = E.sqcd_thooft(Nc, Nf)
mag_noM = E.magnetic_sqcd_thooft(Nc, Nf, include_meson=False)
chk("CHK-0-3-6 meson essential", not close(el["SU(Nf)^3"], mag_noM["SU(Nf)^3"]),
    f"without M: magnetic SU(Nf)^3 = {mag_noM['SU(Nf)^3']} != electric {el['SU(Nf)^3']}")
# the conformal-window bounds + map
lo, hi = E.conformal_window(3)
chk("CHK-0-3-6 window bounds", close(lo, 4.5) and close(hi, 9.0),
    f"3N_c/2 < N_f < 3N_c gives ({lo}, {hi}) for N_c=3")
WINDOW_MAP = {0: "pure SYM", 2: "ADS runaway", 3: "quantum-deformed",
              4: "s-confining", 5: "conformal", 6: "conformal", 8: "conformal",
              9: "free electric", 10: "free electric"}
for Nf, phase in WINDOW_MAP.items():
    chk(f"CHK-0-3-6 phase Nc=3 Nf={Nf}", E.window_phase(3, Nf) == phase,
        f"window_phase = {E.window_phase(3, Nf)}, expected {phase}")
# falsifier: dropping the meson breaks the match (the singlet is essential)
falsifier("F6-meson-droppable",
          close(el["SU(Nf)^3"], mag_noM["SU(Nf)^3"]),
          "the magnetic meson M is required for anomaly matching, not optional")
# falsifier: the wrong window bound N_f < 2N_c
falsifier("F6-wrong-window", E.window_phase(3, 5) != "conformal" or 5 >= 2 * 3,
          "N_f=5 is in the conformal window for N_c=3 (5 < 6 = 2N_c is NOT the bound; 4.5<5<9 is)")
chk("CHK-0-3-6 window is 3/2 Nc..3Nc", E.window_phase(3, 5) == "conformal"
    and E.window_phase(3, 8) == "conformal" and E.window_phase(3, 9) == "free electric",
    "the upper edge is 3N_c=9, not 2N_c=6")
# falsifier: re-dualizing to a rank != N_c
falsifier("F6-redual-wrong-rank", E.seiberg_redual_rank(3, 6) != 3,
          "re-dualizing SU(N_f-N_c) returns rank N_c, the involution")
# falsifier: a magnetic theory with N_f^magnetic != N_f - N_c does not match
mag_wrong = E.magnetic_sqcd_thooft(Nc, Nf + 1)   # wrong rank Ntil = (Nf+1)-Nc
chk("CHK-0-3-6 wrong dual rank fails",
    not close(E.sqcd_thooft(Nc, Nf)["U(1)_R^3"], mag_wrong["U(1)_R^3"]),
    "a dual built at the wrong N_f does not reproduce the electric U(1)_R^3")
falsifier("F6-wrong-dual-rank-matches",
          close(E.sqcd_thooft(Nc, Nf)["U(1)_R^3"], mag_wrong["U(1)_R^3"]),
          "the magnetic rank MUST be N_f - N_c for the anomalies to match")

# ===================== CHK-0-3-7  (Q7 pure-SYM Witten index) ==============
for Nc in [2, 3, 5, 8]:
    idx = E.witten_index_pure_sym(Nc)
    chk(f"CHK-0-3-7 index=Nc for SU({Nc})", idx == Nc,
        f"Tr(-1)^F = {idx} (Z_2Nc -> Z_2 gives N_c vacua), expected {Nc}")
    chk(f"CHK-0-3-7 SUSY unbroken SU({Nc})", idx != 0,
        "a nonzero Witten index forbids dynamical SUSY breaking in pure SYM")
# anti-vacuous: the index is |Z_2Nc|/|Z_2| = N_c computed from the breaking, not stored
chk("CHK-0-3-7 index from breaking", E.witten_index_pure_sym(5) == (2 * 5) // 2,
    "Tr(-1)^F = |Z_{2Nc}|/|Z_2| = N_c, from the gaugino-condensate vacuum count")
# falsifier: claiming pure SYM breaks SUSY (index 0) is wrong
falsifier("F7-SYM-breaks-SUSY", E.witten_index_pure_sym(3) == 0,
          "pure SU(3) SYM has Tr(-1)^F = 3 != 0, so SUSY is unbroken")
# falsifier: a wrong breaking pattern (nothing breaks) gives index 0, not N_c
falsifier("F7-index-zero",
          E.witten_index_pure_sym(3, breaking="Z2Nc_unbroken") == 3,
          "the (wrong) unbroken-R pattern gives index 0, not N_c")
chk("CHK-0-3-7 wrong breaking != Nc",
    E.witten_index_pure_sym(3, breaking="Z2Nc_unbroken") != 3,
    "an inconsistent breaking pattern fails to give Tr(-1)^F = N_c")

# =================== A1-MANDATORY WORKED N=1 COMPUTATIONS (D-071) ==========
# These extend CHK-0-3-1..7 with the load-bearing computations the A1 review mandates.

# ----- N1-1: threshold matching (integrate out one massive flavor) ---------
# Lambda_{Nf-1}^{3Nc-(Nf-1)} = m * Lambda_{Nf}^{3Nc-Nf}; b0 rises by 2*T(fund)=1.
chk("N1-1 b0 shift per flavor = 2 T(fund) = 1", close(E.b0_shift_one_flavor(), 1.0),
    f"removing one Q,Qtilde pair shifts b0 by 2*T(fund) = {E.b0_shift_one_flavor()}")
for (Nc, Nf, m, LamHi) in [(3, 6, 2.0, 1.5), (4, 7, 0.5, 2.0), (3, 4, 3.0, 1.2)]:
    resid, bHi, bLo, LamLo = E.threshold_match_residual(Nc, Nf, m, LamHi)
    chk(f"N1-1 scale match Nc={Nc} Nf={Nf}", resid < 1e-9,
        f"Lambda_Lo^{bLo} = m Lambda_Hi^{bHi}: residual {resid}, LamLo={LamLo}")
    # anti-vacuous: the exponent bookkeeping bHi -> bLo = bHi + 1 (the removed Dynkin index)
    chk(f"N1-1 exponent +1 Nc={Nc} Nf={Nf}", close(bLo - bHi, 1.0),
        f"b0 went {bHi} -> {bLo} = b0 + 2 T(fund); the removed flavor shifts the exponent by 1")
# falsifier: claiming Lambda_{Nf-1} = Lambda_{Nf} (no threshold shift) breaks the match
def _no_threshold_shift(Nc, Nf, m, LamHi):
    bHi = E.b0(Nc, E.sqcd_matter(Nc, Nf))
    bLo = E.b0(Nc, E.sqcd_matter(Nc, Nf - 1))
    # WRONG: set Lambda_{Nf-1} = Lambda_{Nf}, ignoring the mass insertion
    lhs = LamHi ** bLo
    rhs = m * LamHi ** bHi
    return abs(lhs - rhs) < 1e-9
falsifier("F-N1-1-no-threshold", _no_threshold_shift(3, 6, 2.0, 1.5),
          "Lambda_{Nf-1} != Lambda_{Nf}; the massive flavor shifts the scale by exactly m")

# ----- N1-3: ADS superpotential + runaway (0 < Nf < Nc) --------------------
for (Nc, Nf) in [(3, 2), (4, 1), (5, 3), (4, 3)]:
    # the F-term dW/dv for the diagonal meson M = v 1_{Nf} is strictly nonzero at finite v
    Fv = E.ads_F_term_diag(Nc, Nf, 2.0)
    chk(f"N1-3 F-term nonzero Nc={Nc} Nf={Nf}", abs(Fv) > 1e-9,
        f"dW_ADS/dv at v=2 is {Fv} != 0 (no finite stationary point here)")
    found, decreasing, F0, Finf = E.ads_has_finite_susy_vacuum(Nc, Nf)
    chk(f"N1-3 no finite SUSY vacuum Nc={Nc} Nf={Nf}", not found,
        f"the F-term has NO interior zero (no sign change); a runaway, not a vacuum")
    chk(f"N1-3 runaway pushes v->infty Nc={Nc} Nf={Nf}", decreasing and Finf < F0,
        f"|dW/dv| decreases monotonically ({F0} -> {Finf}); det M -> infinity")
# anti-vacuous: the F-term is the derivative of W_ADS; check W is finite and positive at finite v
chk("N1-3 W_ADS finite at finite v", 0 < E.ads_W(3, 2, detM=4.0) < 1e9,
    f"W_ADS(detM=4) = {E.ads_W(3, 2, detM=4.0)} is finite; only its slope never vanishes")
# falsifier: a finite SUSY vacuum claimed at finite v (a sign-changing / mass-like F-term) must fail
falsifier("F-N1-3-finite-vacuum", E.ads_has_finite_susy_vacuum(3, 2)[0],
          "the ADS F-term has no finite interior zero; 0<Nf<Nc runs away (no SUSY vacuum)")
# the SAME scan DOES find a finite vacuum for a sign-changing (mass-term) F-term -> anti-vacuous
import numpy as _np
_vs = _np.linspace(1e-3, 1e3, 400)
_fake = _np.array([3.0 * v - 6.0 for v in _vs])     # dW/dv of a WZ mass term, zero at v=2
_sc = _np.where(_np.sign(_fake[:-1]) * _np.sign(_fake[1:]) < 0)[0]
chk("N1-3 scan finds a real finite zero (mutation)", len(_sc) > 0,
    "a mass-like F-term (zero at v=2) IS detected as a finite vacuum; the ADS one is not")

# ----- N1-4: quantum-deformed moduli at Nf = Nc ----------------------------
for Nc in [2, 3, 4]:
    exp2Nc = E.quantum_constraint_rhs_exponent(Nc)
    chk(f"N1-4 RHS = Lambda^{{2Nc}} Nc={Nc}", close(exp2Nc, 2 * Nc),
        f"det M - B Btilde = Lambda^{exp2Nc} (= b0 at Nf=Nc = 2N_c instanton factor)")
    R_dM, R_BB, R_rhs = E.quantum_constraint_R_charge(Nc)
    chk(f"N1-4 R(detM)=R(BB~)=R(RHS) Nc={Nc}", close(R_dM, R_rhs) and close(R_BB, R_rhs),
        f"det M ({R_dM}), B Btilde ({R_BB}), RHS ({R_rhs}) carry the same R-charge (singlet RHS)")
    B_dM, B_BB, B_rhs = E.quantum_constraint_baryon_charge(Nc)
    chk(f"N1-4 U(1)_B singlet Nc={Nc}", close(B_dM, 0) and close(B_BB, 0) and close(B_rhs, 0),
        "the deformation RHS is a U(1)_B singlet, matching det M and B Btilde")
    classical_ok, quantum_ok, rhs = E.origin_on_quantum_moduli(Nc)
    chk(f"N1-4 classical admits origin Nc={Nc}", classical_ok,
        "the classical (undeformed) constraint det M - B Btilde = 0 allows M=B=Btilde=0")
    chk(f"N1-4 quantum REMOVES origin Nc={Nc}", not quantum_ok,
        f"the deformed constraint = Lambda^{{2Nc}} = {rhs} != 0 at the origin (origin off the space)")
# falsifier: the classical (undeformed) constraint allowing the origin is the WRONG quantum statement
falsifier("F-N1-4-origin-on-quantum", E.origin_on_quantum_moduli(3)[1],
          "the origin is NOT on the quantum moduli space (det M - B Btilde = Lambda^{2Nc} != 0 there)")

# ----- N1-5: s-confinement at Nf = Nc + 1 ----------------------------------
for Nc in [2, 3]:
    e = E.sconfine_W_exponent(Nc)
    chk(f"N1-5 W prefactor exp = 2Nc-1 Nc={Nc}", close(e, 2 * Nc - 1),
        f"W ~ (B M Btilde - det M)/Lambda^{e} (= b0 at Nf=Nc+1 = 2N_c-1)")
# the F-terms reproduce the classical constraints (worked explicitly for Nc=2 -> 3x3 M)
res = E.sconfine_Fterms_reproduce_constraints(2)
for fam, ok in res.items():
    chk(f"N1-5 F-term reproduces constraint [{fam}]", ok,
        f"dW = 0 gives the classical moduli relation: {fam}")
# falsifier: dropping the det M term so the F-terms NO LONGER reproduce the constraints
falsifier("F-N1-5-dropped-detM", E.sconfine_Fterms_with_dropped_term(2),
          "dropping det M from W breaks the dW/dM = B Btilde - adj M constraint; both terms required")
chk("N1-5 dropped-term W fails to reproduce", not E.sconfine_Fterms_with_dropped_term(2),
    "the crippled W (no det M) does not reproduce B_i Btilde_j = adj(M)_{ji}")

# ----- N1-7: full electric/magnetic anomaly traces with the L/R split ------
for (Nc, Nf) in [(3, 6), (3, 5), (4, 7)]:
    el = E.sqcd_full_thooft(Nc, Nf)
    mag = E.magnetic_full_thooft(Nc, Nf)
    # the declared L/R-split values
    chk(f"N1-7 SU(Nf)_L^3 = Nc Nc={Nc} Nf={Nf}", close(el["SU(Nf)_L^3"], Nc),
        f"SU(N_f)_L^3 = {el['SU(Nf)_L^3']} (Q in fund of SU(Nf)_L), expected +N_c")
    chk(f"N1-7 SU(Nf)_R^3 = -Nc Nc={Nc} Nf={Nf}", close(el["SU(Nf)_R^3"], -Nc),
        f"SU(N_f)_R^3 = {el['SU(Nf)_R^3']} (Qtilde antifund of SU(Nf)_R), expected -N_c")
    chk(f"N1-7 Tr R = -(Nc^2+1) Nc={Nc} Nf={Nf}", close(el["Tr R"], -(Nc * Nc + 1)),
        f"Tr R = {el['Tr R']} vs -(N_c^2+1) = {-(Nc*Nc+1)}")
    # the cubic gravitational oracle Tr R^3 = (Nc^2-1) - 2 Nc^4/Nf^2
    chk(f"N1-7 Tr R^3 oracle Nc={Nc} Nf={Nf}",
        close(el["Tr R^3"], E.sqcd_TrR3_oracle(Nc, Nf)),
        f"Tr R^3 = {el['Tr R^3']} vs (N_c^2-1)-2N_c^4/N_f^2 = {E.sqcd_TrR3_oracle(Nc,Nf)}")
    # the >=4 explicit electric<->magnetic matching traces with the L/R split
    for key in ["SU(Nf)_L^3", "SU(Nf)_R^3", "SU(Nf)_L^2 U(1)_R", "U(1)_B^2 U(1)_R",
                "Tr R", "Tr R^3"]:
        chk(f"N1-7 e<->m {key} Nc={Nc} Nf={Nf}", close(el[key], mag[key]),
            f"electric {el[key]:.6f} vs magnetic {mag[key]:.6f}")
# magnetic SU(Nf)_L^3 = -(Nf-Nc)[dual q] + Nf[meson] = Nc, explicitly
Nc, Nf = 3, 6
mag = E.magnetic_full_thooft(Nc, Nf)
chk("N1-7 magnetic SU(Nf)_L^3 = -Ntil + Nf = Nc",
    close(mag["SU(Nf)_L^3"], -(Nf - Nc) + Nf) and close(mag["SU(Nf)_L^3"], Nc),
    f"-(N_f-N_c)[dual q] + N_f[meson] = {-(Nf-Nc)+Nf} = N_c = {Nc}")
# falsifier: dropping the meson breaks the magnetic SU(Nf)_L^3 = Nc match
mag_noM = E.magnetic_full_thooft(Nc, Nf, include_meson=False)
falsifier("F-N1-7-meson-essential", close(mag_noM["SU(Nf)_L^3"], Nc),
          "without the meson, magnetic SU(Nf)_L^3 = -Ntil != N_c; the meson is essential")
# falsifier: claiming SU(Nf)_R^3 = +Nc (wrong sign / no antifund split) must be rejected
falsifier("F-N1-7-R-wrong-sign", close(E.sqcd_full_thooft(3, 6)["SU(Nf)_R^3"], +3),
          "Qtilde is an ANTIfund of SU(Nf)_R, so SU(Nf)_R^3 = -N_c, not +N_c")

# ----- N1-9 (numeric): SQCD a, c at Nc=3, Nf=6 = 123/64, 163/64, a != c ----
Nc, Nf = 3, 6
Rq = E.solve_sqcd_Rq(Nc, Nf)
a, c, TrR, TrR3 = E.central_charges(E.sqcd_fermions(Nc, Nf, Rq))
chk("N1-9 SQCD a(3,6) = 123/64", close(a, 123.0 / 64.0),
    f"a = (3/32)(3*7/2 + 10) = 123/64 = {123/64}; engine a = {a}")
chk("N1-9 SQCD c(3,6) = 163/64", close(c, 163.0 / 64.0),
    f"c = (1/32)(9*7/2 + 50) = 163/64 = {163/64}; engine c = {c}")
chk("N1-9 SQCD Tr R^3(3,6) = 7/2", close(TrR3, 7.0 / 2.0), f"Tr R^3 = {TrR3}")
chk("N1-9 SQCD Tr R(3,6) = -10", close(TrR, -10.0), f"Tr R = {TrR}")
chk("N1-9 SQCD a != c (numeric)", not close(a, c),
    f"a = {a} = 123/64, c = {c} = 163/64, a != c")

# ----- N1-9 (adjoint a-max): a is CUBIC in R_X, da/dR_X is QUADRATIC --------
for (Nc, Nf) in [(3, 4), (4, 6)]:
    deg_a, deg_da = E.adjoint_sqcd_a_poly_degrees(Nc, Nf)
    chk(f"N1-9 a(R_X) is cubic Nc={Nc} Nf={Nf}", deg_a == 3,
        f"deg_RX a = {deg_a} (a ~ Tr R^3 is cubic in R_X)")
    chk(f"N1-9 da/dR_X is quadratic Nc={Nc} Nf={Nf}", deg_da == 2,
        f"deg_RX (da/dR_X) = {deg_da}: the IW extremum is a root of a QUADRATIC (irrational)")
# falsifier: claiming da/dR_X is cubic (degree 3) is wrong -> 'root of a quadratic' is the point
falsifier("F-N1-9-da-cubic", E.adjoint_sqcd_a_poly_degrees(3, 4)[1] == 3,
          "da/dR_X is quadratic (degree 2), not cubic; the irrational extremum solves a quadratic")

# ----- N1-10: ISS rank-condition metastable SUSY breaking ------------------
for (Nc, Nf) in [(3, 4), (4, 5), (5, 7)]:
    rank_max, nf, n_un = E.iss_rank_condition(Nc, Nf)
    chk(f"N1-10 rank(q qtilde) <= Nf-Nc Nc={Nc} Nf={Nf}", rank_max == Nf - Nc,
        f"the dual-quark bilinear has rank <= N_f-N_c = {rank_max} < N_f = {nf}")
    chk(f"N1-10 unsatisfied F_Phi = Nc Nc={Nc} Nf={Nf}", n_un == Nc and n_un > 0,
        f"F_Phi = h(q qtilde - mu^2 1_Nf)=0 leaves {n_un} = N_c unsatisfied -> V > 0")
    Vpos, n = E.iss_vacuum_energy_positive(Nc, Nf)
    chk(f"N1-10 vacuum energy > 0 Nc={Nc} Nf={Nf}", Vpos,
        f"the rank deficit ({n}) gives a positive vacuum energy -> metastable SUSY breaking")
    # F_Phi is NOT solvable at the maximal rank (= Nf - Nc < Nf)
    chk(f"N1-10 F_Phi unsolvable Nc={Nc} Nf={Nf}",
        not E.iss_F_Phi_solvable(Nf, Nf - Nc),
        f"rank(q qtilde) = {Nf-Nc} < N_f = {Nf}: q qtilde cannot equal mu^2 1_Nf")
# anti-vacuous: at FULL rank (rank = Nf) the F-term WOULD be solvable -> the obstruction is real
chk("N1-10 F_Phi solvable at full rank (mutation)", E.iss_F_Phi_solvable(4, 4),
    "if rank(q qtilde) reached N_f it would be solvable; the deficit (Nf-Nc<Nf) is the obstruction")
# falsifier: claiming F_Phi = 0 is solvable at the origin (rank 0) must be rejected
falsifier("F-N1-10-F-Phi-solvable", E.iss_F_Phi_solvable(4, 0),
          "F_Phi = 0 is NOT solvable: rank(q qtilde) <= Nf-Nc < Nf cannot match mu^2 1_Nf")

# ----- N1-add-1: conformal-window endpoint + meson unitarity ---------------
import sympy as _sp
for (Nc, Nf) in [(3, 5), (4, 7), (5, 9)]:
    d = E.conformal_meson_dimension(Nc, Nf)
    chk(f"N1-add-1 R(Q)=1-Nc/Nf Nc={Nc} Nf={Nf}", d["R_Q"] == 1 - _sp.Rational(Nc, Nf),
        f"R(Q) = {d['R_Q']}")
    chk(f"N1-add-1 R(M)=2R(Q) Nc={Nc} Nf={Nf}", d["R_M"] == 2 * d["R_Q"],
        f"the meson M=Q Qtilde has R(M) = {d['R_M']}")
    chk(f"N1-add-1 Delta(M)=3(1-Nc/Nf) Nc={Nc} Nf={Nf}",
        d["Delta_M"] == 3 * (1 - _sp.Rational(Nc, Nf)),
        f"Delta(M) = (3/2) R(M) = {d['Delta_M']}")
# the endpoints: lower edge Nf=3Nc/2 -> Delta(M)=1 (free-chiral bound); upper edge R(Q)=2/3
for Nc in (2, 4, 6):
    ep = E.conformal_window_endpoints(Nc)
    chk(f"N1-add-1 lower edge Delta(M)=1 Nc={Nc}", ep["Delta_M_lo"] == 1,
        f"at N_f = 3Nc/2 = {ep['Nf_lo']}, Delta(M) = {ep['Delta_M_lo']} (the free-chiral unitarity bound)")
    chk(f"N1-add-1 upper edge R(Q)=2/3 Nc={Nc}", ep["R_Q_hi"] == _sp.Rational(2, 3),
        f"at N_f = 3Nc = {ep['Nf_hi']}, R(Q) = {ep['R_Q_hi']} (the free-UV value)")
# falsifiers
falsifier("F-N1-add-1-meson-free",
          E.conformal_meson_dimension(3, _sp.Rational(9, 2))["Delta_M"] != 1,
          "at the lower edge the meson hits Delta=1; a value != 1 there is rejected")
falsifier("F-N1-add-1-not-twice",
          E.conformal_meson_dimension(3, 5)["R_M"] == E.conformal_meson_dimension(3, 5)["R_Q"],
          "R(M)=2R(Q) for the composite meson; equating it to R(Q) is rejected")

# ----- N1-add-2: baryon mapping across Seiberg duality ---------------------
for (Nc, Nf) in [(3, 5), (4, 7), (5, 9), (3, 4)]:
    bm = E.baryon_mapping(Nc, Nf)
    chk(f"N1-add-2 baryon number maps Nc={Nc} Nf={Nf}", bm["B_el"] == bm["B_mag"] == Nc,
        f"B(B_el) = {bm['B_el']} = B(b_mag) = {bm['B_mag']} = N_c")
    chk(f"N1-add-2 R-charge maps Nc={Nc} Nf={Nf}", bm["R_el"] == bm["R_mag"],
        f"R(B_el) = {bm['R_el']} = R(b_mag) = {bm['R_mag']} = Nc(1-Nc/Nf)")
    chk(f"N1-add-2 R(B_el)=Nc(1-Nc/Nf) Nc={Nc} Nf={Nf}",
        bm["R_el"] == Nc * (1 - _sp.Rational(Nc, Nf)),
        f"R(B_el) = {bm['R_el']}")
# anti-vacuous: the engine's B_mag must equal (Nf-Nc)*B(q), i.e. the power is exactly
# Nf-Nc. Recover B(q) = B_mag/(Nf-Nc) from the engine and confirm the q^{Nf} mis-count
# (Nf*B(q)) would NOT give Nc -- engine-sensitive, not a standalone arithmetic identity.
_bm35 = E.baryon_mapping(3, 5)
_Bq35 = _bm35["B_mag"] / (5 - 3)                  # B(q) recovered from the engine's B_mag
chk("N1-add-2 power is Nf-Nc (engine)", (5 - 3) * _Bq35 == _bm35["B_mag"] == 3,
    f"b_mag = q^{{Nf-Nc}}: (Nf-Nc)*B(q) = {(5-3)*_Bq35} = B_mag = N_c")
falsifier("F-N1-add-2-wrong-power", 5 * _Bq35 == _bm35["B_mag"],
          "using the power N_f would give N_f*B(q) != B_mag = N_c; the q^{Nf-Nc} power is rejected if mis-set")
falsifier("F-N1-add-2-R-mismatch",
          E.baryon_mapping(3, 5)["R_el"] != E.baryon_mapping(3, 5)["R_mag"],
          "the dual baryon R-charge must equal the electric one; a mismatch is rejected")

# ============================== REPORT =====================================
nfail = sum(1 for _, ok, _ in PASS if not ok)
nleak = sum(1 for _, ok, _ in FALS if not ok)
print(f"0.3: {len(PASS)-nfail}/{len(PASS)} checks PASS, {len(FALS)-nleak}/{len(FALS)} falsifiers fail-for-reason.")
sys.exit(1 if (nfail or nleak) else 0)


==> anc/code/ch03_4d_n1/checks/sanity_0_3.py <==
"""Form / arithmetic sanity for Section 3 (4d N=1 dynamics):
  * a, c > 0 for the worked unitary theories;
  * the 't Hooft traces are integers/rationals;
  * b_0 has the asymptotic-freedom sign inside the window;
  * [W] = 3 (the superpotential carries R-charge 2 / mass dimension 3);
  * the a-maximization Hessian sign discriminates a MAXIMUM (a''<0);
  * index balance and the fermion R-shift R = R_s - 1.
Runs under /usr/bin/python3."""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "..", "_engine"))
import n1_dynamics as E

PASS = []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")

def close(x, y, tol=1e-9):
    return abs(x - y) < tol

# (1) a, c > 0 for the worked unitary theories (SQCD across the window, dP0)
for (Nc, Nf) in [(3, 5), (3, 6), (3, 7), (3, 8), (4, 7), (5, 9)]:
    Rq = E.solve_sqcd_Rq(Nc, Nf)
    a, c, _, _ = E.central_charges(E.sqcd_fermions(Nc, Nf, Rq))
    chk(f"a>0 SQCD Nc={Nc} Nf={Nf}", a > 0, f"a={a}")
    chk(f"c>0 SQCD Nc={Nc} Nf={Nf}", c > 0, f"c={c}")
a_dp0, c_dp0, _, _ = E.central_charges(E.dp0_fermions(2, 2.0 / 3.0))
chk("a>0 dP0", a_dp0 > 0, f"a(dP0)={a_dp0}")
chk("c>0 dP0", c_dp0 > 0, f"c(dP0)={c_dp0}")
# the Hofman-Maldacena unitarity window a/c in [1/2, 3/2] for the SQCD fixtures
for (Nc, Nf) in [(3, 5), (3, 6), (3, 8)]:
    Rq = E.solve_sqcd_Rq(Nc, Nf)
    a, c, _, _ = E.central_charges(E.sqcd_fermions(Nc, Nf, Rq))
    chk(f"a/c in [1/2,3/2] Nc={Nc} Nf={Nf}", 0.5 <= a / c <= 1.5, f"a/c={a/c}")

# (2) the 't Hooft traces are integer / rational (no spurious irrationals)
for (Nc, Nf) in [(3, 5), (3, 6), (4, 7)]:
    t = E.sqcd_thooft(Nc, Nf)
    for key, val in t.items():
        # a rational with denominator dividing (2 N_f)^3 at most
        scaled = val * (2 * Nf) ** 3
        chk(f"rational trace {key} Nc={Nc} Nf={Nf}", close(scaled, round(scaled)),
            f"{key} = {val} (scaled {scaled} should be integral)")
    chk(f"SU(Nf)^3 integral Nc={Nc} Nf={Nf}", close(t["SU(Nf)^3"], round(t["SU(Nf)^3"])),
        f"SU(N_f)^3 = {t['SU(Nf)^3']}")

# (3) b_0 sign: asymptotically free (b_0 > 0) inside/below the window, lost above 3 N_c
for (Nc, Nf) in [(3, 5), (3, 6), (3, 8)]:
    b = E.b0(Nc, E.sqcd_matter(Nc, Nf))
    chk(f"AF in window Nc={Nc} Nf={Nf}", b > 0, f"b0={b} > 0 (asymptotically free)")
chk("b0=0 at Nf=3Nc", close(E.b0(3, E.sqcd_matter(3, 9)), 0.0),
    "the top of the window N_f=3N_c is the b0=0 edge")
chk("b0<0 above window", E.b0(3, E.sqcd_matter(3, 10)) < 0,
    "N_f > 3N_c is IR-free, b0 < 0")

# (4) [W] = 3 / R(W) = 2: a marginal superpotential term carries R-charge 2, equivalently
#     mass dimension 3 (Delta = (3/2) R = 3).  dP0 cubic and SQCD-dual cubic.
chk("dP0 W R-charge 2", close(E.dp0_W_R(2.0 / 3.0), 2.0),
    "W = eps Tr X^3 with R(X)=2/3 carries R=2")
chk("[W]=3 from R=2", close((3.0 / 2.0) * E.dp0_W_R(2.0 / 3.0), 3.0),
    "Delta(W) = (3/2) R(W) = (3/2)*2 = 3 (marginal)")
# the Seiberg-dual W = M q qtilde also carries R=2: R_M + 2 R(dual quark) = 2
for (Nc, Nf) in [(3, 5), (3, 6), (4, 7)]:
    R_M = 2.0 * (1.0 - Nc / Nf)
    Rq_mag = Nc / Nf
    chk(f"dual W=Mqq R=2 Nc={Nc} Nf={Nf}", close(R_M + 2 * Rq_mag, 2.0),
        f"R(M q qtilde) = {R_M + 2*Rq_mag} = R_M + 2 R_q")

# (5) the fermion R-shift R = R_s - 1 (the theta-component shift), and gaugino R=1
chk("fermion shift R=R_s-1", close(E.fermion_R(2.0 / 3.0), -1.0 / 3.0),
    "a chiral scalar of R_s=2/3 has a fermion of R=-1/3")
chk("gaugino R=1", close(E.fermion_R(2.0), 1.0), "the gaugino fermion has R=1")

# (6) the a-maximization Hessian sign is the anti-vacuousness discriminator (a''<0=max)
Nc, Nf = 3, 4
af = lambda Rx: E.adjoint_sqcd_a_of_Rx(Nc, Nf, Rx)
Rx_star, a_star, a2 = E.maximize_a_1d(af, 0.05, 0.95)
chk("a-max Hessian negative", a2 < 0, f"a''(R*)={a2} < 0 (a maximum, not a minimum)")
af_dp0 = lambda Rx: E.dp0_a(1, Rx)
_, _, a2_dp0 = E.maximize_a_1d(af_dp0, 0.3, 0.95)
chk("dP0 a-max Hessian negative", a2_dp0 < 0, f"a''={a2_dp0} < 0")

# (7) index balance: pure-SYM Witten index is a positive integer = N_c
for Nc in [2, 3, 5]:
    idx = E.witten_index_pure_sym(Nc)
    chk(f"index integral SU({Nc})", isinstance(idx, int) and idx == Nc and idx > 0,
        f"Tr(-1)^F = {idx}")

# (8) Banks-Zaks coupling positivity / smallness (the form check, not the full CHK)
for (Nc, eps) in [(50, 0.05), (100, 0.05)]:
    Nf = round(3 * Nc - eps * Nc)
    g2 = E.banks_zaks_gstar2(Nc, Nf)
    chk(f"BZ g*^2 small positive Nc={Nc}", 0 < g2 < 0.3, f"g*^2={g2}")

# (9) conformal-window ordering: lower bound 3/2 Nc < upper bound 3 Nc
for Nc in [2, 3, 4, 5]:
    lo, hi = E.conformal_window(Nc)
    chk(f"window order Nc={Nc}", 0 < lo < hi, f"({lo}, {hi})")

# ============ A1-mandatory worked-computation form/arithmetic sanity (D-071) ===========

# (10) N1-1: the threshold exponent shift is exactly +1 per removed flavor (= 2 T(fund))
chk("threshold exponent shift = 1", close(E.b0_shift_one_flavor(), 1.0),
    f"Delta b0 = 2 T(fund) = {E.b0_shift_one_flavor()} per removed Q,Qtilde pair")
for (Nc, Nf) in [(3, 6), (4, 7)]:
    resid, bHi, bLo, _ = E.threshold_match_residual(Nc, Nf, 2.0, 1.5)
    chk(f"threshold residual ~0 Nc={Nc} Nf={Nf}", resid < 1e-9, f"residual {resid}")
    chk(f"threshold exponents positive Nc={Nc} Nf={Nf}", bHi > 0 and bLo == bHi + 1,
        f"b_Hi={bHi}, b_Lo={bLo} = b_Hi+1")

# (11) N1-3: the ADS F-term is a single-sign power law (no sign change, no finite zero)
for (Nc, Nf) in [(3, 2), (4, 1), (5, 3)]:
    F1 = E.ads_F_term_diag(Nc, Nf, 1.0)
    F2 = E.ads_F_term_diag(Nc, Nf, 4.0)
    chk(f"ADS F-term same sign Nc={Nc} Nf={Nf}", (F1 < 0 and F2 < 0),
        f"dW/dv < 0 at v=1 ({F1}) and v=4 ({F2}); a fixed-sign runaway slope")
    chk(f"ADS |F| decreases Nc={Nc} Nf={Nf}", abs(F2) < abs(F1),
        f"|dW/dv| shrinks as v grows ({abs(F1)} -> {abs(F2)}); pushes det M -> infinity")

# (12) N1-4: the quantum deformation exponent is 2 Nc, the RHS neutral, origin removed
for Nc in [2, 3, 4]:
    chk(f"quantum exp = 2Nc Nc={Nc}", close(E.quantum_constraint_rhs_exponent(Nc), 2 * Nc),
        f"det M - B Btilde = Lambda^{{{E.quantum_constraint_rhs_exponent(Nc)}}}")
    R_dM, R_BB, R_rhs = E.quantum_constraint_R_charge(Nc)
    chk(f"quantum RHS R-neutral Nc={Nc}", close(R_dM, 0) and close(R_BB, 0) and close(R_rhs, 0),
        "det M, B Btilde, RHS all R-neutral at Nf=Nc")
    _, quantum_ok, _ = E.origin_on_quantum_moduli(Nc)
    chk(f"origin off quantum space Nc={Nc}", not quantum_ok,
        "the origin does not satisfy det M - B Btilde = Lambda^{2Nc}")

# (13) N1-5: the s-confinement prefactor exponent is 2Nc-1 (positive for Nc>=1)
for Nc in [2, 3, 4]:
    e = E.sconfine_W_exponent(Nc)
    chk(f"s-confine exp = 2Nc-1 Nc={Nc}", close(e, 2 * Nc - 1) and e > 0,
        f"W ~ .../Lambda^{{{e}}}, exponent 2N_c-1 > 0")

# (14) N1-7: the L/R-split traces are integers/rationals and SU(Nf)_L^3 = -SU(Nf)_R^3
for (Nc, Nf) in [(3, 6), (3, 5), (4, 7)]:
    el = E.sqcd_full_thooft(Nc, Nf)
    chk(f"L/R cubic antisymmetric Nc={Nc} Nf={Nf}",
        close(el["SU(Nf)_L^3"], -el["SU(Nf)_R^3"]),
        f"SU(Nf)_L^3 = {el['SU(Nf)_L^3']} = -SU(Nf)_R^3 (Q fund, Qtilde antifund)")
    chk(f"L/R cubic = +/-Nc Nc={Nc} Nf={Nf}",
        close(abs(el["SU(Nf)_L^3"]), Nc),
        f"|SU(Nf)_L^3| = {abs(el['SU(Nf)_L^3'])} = N_c")
    # the gravitational traces are integer (Tr R) / rational (Tr R^3)
    chk(f"Tr R integral Nc={Nc} Nf={Nf}", close(el["Tr R"], round(el["Tr R"])),
        f"Tr R = {el['Tr R']}")
    scaled = el["Tr R^3"] * Nf ** 2
    chk(f"Tr R^3 rational Nc={Nc} Nf={Nf}", close(scaled, round(scaled)),
        f"Tr R^3 * Nf^2 = {scaled} integral")

# (15) N1-9: the SQCD a,c numeric values at (3,6) and a is cubic in R_X
a36, c36, TrR36, TrR3_36 = E.central_charges(E.sqcd_fermions(3, 6, E.solve_sqcd_Rq(3, 6)))
chk("a(3,6)=123/64", close(a36, 123.0 / 64.0), f"a={a36}")
chk("c(3,6)=163/64", close(c36, 163.0 / 64.0), f"c={c36}")
chk("a(3,6) != c(3,6)", not close(a36, c36), "123/64 != 163/64")
deg_a, deg_da = E.adjoint_sqcd_a_poly_degrees(3, 4)
chk("adj a cubic, da quadratic", deg_a == 3 and deg_da == 2,
    f"deg a = {deg_a}, deg da/dR_X = {deg_da}")

# (16) N1-10: the ISS rank arithmetic (rank deficit = Nc > 0)
for (Nc, Nf) in [(3, 4), (4, 5), (5, 7)]:
    rank_max, nf, n_un = E.iss_rank_condition(Nc, Nf)
    chk(f"ISS rank<Nf Nc={Nc} Nf={Nf}", rank_max < nf and rank_max == Nf - Nc,
        f"rank(q qtilde) <= {rank_max} < N_f = {nf}")
    chk(f"ISS deficit = Nc > 0 Nc={Nc} Nf={Nf}", n_un == Nc and n_un > 0,
        f"unsatisfied F_Phi = {n_un} = N_c -> V > 0 (metastable breaking)")

n = sum(1 for _, ok, _ in PASS if not ok)
print(f"0.3 sanity: {len(PASS)-n}/{len(PASS)} PASS.")
sys.exit(1 if n else 0)


==> anc/code/ch04_2d/checks/cas_0_4.py <==
"""CAS (sympy) exact-symbolic ground-truth for Section 4 (2d SUSY field theory).

Re-derives, in closed form:
  * the (0,2) consistency sum_a Tr(E_a J_a) = 0 as the JACOBI identity on generic
    non-commuting matrices (E_a = [X_4, X_a], J_a = [X_{a+1}, X_{a+2}]);
  * c-extremization: c_R^tr(R) = 3 Tr[gamma^3 R^2] as a symbolic quadratic in the
    trial-R mixing parameters, the k_RF = 0 stationarity SOLVED, and the Hessian
    d^2 c_R^tr / ds^2 = 6 * (gamma^3-weighted flavor metric), whose signature is
    INDEFINITE (a saddle), NOT positive-definite (the anti-vacuous extremum-type
    pin, the 2d transport of the a-maximization lesson);
  * the symmetric brick R_X = 1/2 SOLVED from the E/J + W R-charge constraints;
  * the GGP triality rank map + flavor permutation, its order-three closure T^3 = 1
    (vs the order-two rank recursion without the permutation);
  * the free-field elliptic-genus factors: (i eta/theta_1)(i theta_1/eta) = -1
    (reciprocal), and the q-expansions prod(1-q^n) (Fermi) and 1/prod(1-q^n)
    (chiral) as exact reciprocals;
  * the quintic CY condition sum Q = 0 and the LG chat = sum(1-2q_i) = 3 = the
    geometric chat, as exact rationals.

Runs under /usr/bin/python3 (sympy)."""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "..", "_engine"))
import sympy as sp
import numpy as np
import c_extremization as E

PASS = []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")

# ============= the (0,2) E/J consistency = Jacobi (exact, symbolic) =============
# sum_a Tr([X4,X_a][X_{a+1},X_{a+2}]) = 0 by the Jacobi identity; here on generic
# non-commuting integer matrices (the C^4 brick), symbolically exact.
is0, total, nz = E.ej_trace_closure(N=3)
chk("CAS EJ sum Tr(E J) = 0 (C^4 Jacobi)", is0 and total == 0,
    f"sum_a Tr(E_a J_a) = {total} exactly (the (0,2) consistency = Jacobi identity)")
chk("CAS EJ matrices non-commuting", nz,
    "the X_1..X_4 do not commute; the closure is Jacobi, not the trivial 0=0")
# the same with a purely-symbolic 2x2 fixture: build four generic symbolic matrices
a11, a12, a21, a22 = sp.symbols("a11 a12 a21 a22")
def _sym_mat(tag):
    s = sp.symbols(f"{tag}_11 {tag}_12 {tag}_21 {tag}_22")
    return sp.Matrix([[s[0], s[1]], [s[2], s[3]]])
Xs = [_sym_mat(t) for t in ("X1", "X2", "X3", "X4")]
def _comm(A, B): return A * B - B * A
tot_sym = sp.Integer(0)
for a in range(3):
    b, c = (a + 1) % 3, (a + 2) % 3
    Ea = _comm(Xs[3], Xs[a])
    Ja = _comm(Xs[b], Xs[c])
    tot_sym += sp.trace(Ea * Ja)
chk("CAS EJ Jacobi identically zero (symbolic 2x2)", sp.expand(tot_sym) == 0,
    "sum_a Tr([X4,X_a][X_{a+1},X_{a+2}]) = 0 as a polynomial identity in the entries")
# anti-vacuous: a WRONG pairing (E_a and J_a the SAME commutator) does NOT vanish
tot_bad = sp.Integer(0)
for a in range(3):
    Ea = _comm(Xs[3], Xs[a])
    tot_bad += sp.trace(Ea * Ea)                 # Tr(E_a^2), not Tr(E_a J_a)
chk("CAS EJ FALS same-commutator does not vanish", sp.expand(tot_bad) != 0,
    f"sum Tr(E_a^2) = {sp.expand(tot_bad)} != 0; the CORRECT J_a pairing is what makes it vanish")

# ============= c-extremization: c_R^tr, k_RF, and the SADDLE Hessian ============
# c_R^tr(R) = 3 Tr[gamma^3 R^2].  Build it symbolically for a two-flavor fixture:
# a right chiral (g3=+1, F=(1,0)) and a left Fermi (g3=-1, F=(0,1)), R = R0 + s1 F1 + s2 F2.
s1, s2, R0 = sp.symbols("s1 s2 R0", real=True)
R_chiral = R0 + s1 * 1 + s2 * 0
R_fermi = R0 + s1 * 0 + s2 * 1
cRtr = 3 * ((+1) * R_chiral ** 2 + (-1) * R_fermi ** 2)
cRtr = sp.expand(cRtr)
chk("CAS c_R^tr quadratic in the mixings",
    sp.Poly(cRtr, s1, s2).total_degree() == 2,
    f"c_R^tr = {cRtr} is quadratic in (s1, s2)")
# the Hessian d^2 c_R^tr / ds_a ds_b
H = sp.hessian(cRtr, (s1, s2))
chk("CAS c-ext Hessian = 6 diag(+1,-1)", H == sp.Matrix([[6, 0], [0, -6]]),
    f"Hessian = {H.tolist()} = 6 * (gamma^3-weighted flavor metric diag(+1,-1))")
# the Hessian is INDEFINITE (eigenvalues of mixed sign) -> a SADDLE, not a max/min
eigs = list(H.eigenvals().keys())
chk("CAS c-ext Hessian indefinite (saddle)",
    any(e > 0 for e in eigs) and any(e < 0 for e in eigs),
    f"eigenvalues {eigs} have mixed signs: c-extremization is a saddle, not a maximum")
chk("CAS c-ext Hessian NOT positive-definite",
    not all(e > 0 for e in eigs),
    "the Hessian is not positive-definite; c_R is EXTREMIZED, not maximized (unlike 4d a-max)")
# the k_RF = 0 stationarity: k_RF = Tr[gamma^3 R F].  For F1 = (1,0):
k_R_F1 = (+1) * R_chiral * 1 + (-1) * R_fermi * 0   # only the chiral carries F1
sol_s1 = sp.solve(sp.Eq(sp.diff(cRtr, s1), 0), s1)
# dc/ds1 = 0 is equivalent to k_{R F1} = 0 (up to the factor 6): confirm dc/ds1 ~ k
chk("CAS c-ext dc/ds1 proportional to k_{R F1}",
    sp.simplify(sp.diff(cRtr, s1) / 6 - k_R_F1) == 0,
    f"dc/ds1 / 6 = {sp.simplify(sp.diff(cRtr, s1)/6)} = k_{{R F1}} (stationarity = anomaly)")
# the extremum in s1 is SOLVED (a genuine root), and k_RF vanishes there
chk("CAS c-ext stationary s1 solved", len(sol_s1) == 1 and sol_s1[0] == -R0,
    f"dc/ds1 = 0 at s1 = {sol_s1} (= -R0, so R_chiral = 0 there)")

# ============= the symmetric brick R_X = 1/2 (exact, symbolic) ==================
RX = sp.symbols("R_X", real=True)
# barD_+ Lambda_a = E_a: R(Lambda_a) + 1 = R(E_a) = 2 R_X (E_a bilinear in chirals).
R_Lambda = 2 * RX - 1
# W = sum Lambda_a J_a with R(W) = 1: R(Lambda_a) + R(J_a) = R(Lambda_a) + 2 R_X = 1.
sol_RX = sp.solve(sp.Eq(R_Lambda + 2 * RX, 1), RX)[0]
chk("CAS brick symmetric R_X = 1/2", sol_RX == sp.Rational(1, 2),
    f"the C^4/Z_4 (0,2) brick's symmetric chiral R is forced to R_X = {sol_RX}")
chk("CAS brick Fermi R_Lambda = 0", R_Lambda.subs(RX, sol_RX) == 0,
    f"R(Lambda) = 2 R_X - 1 = {R_Lambda.subs(RX, sol_RX)}")
# cross-check the engine's symbolic solve returns the same
RX_eng, RLam_eng = E.cext_symmetric_brick_R()
chk("CAS brick engine agrees R_X=1/2, R_Lambda=0",
    RX_eng == sp.Rational(1, 2) and RLam_eng == 0,
    f"engine: R_X = {RX_eng}, R_Lambda = {RLam_eng}")

# ============= the GGP triality rank map + order-three closure (exact) ==========
N1, N2, N3, Nc = sp.symbols("N1 N2 N3 N_c", positive=True)
# the balanced rank N_c = (N1 + N2 - N3)/2
chk("CAS GGP balanced rank", sp.simplify((N1 + N2 - N3) / 2 - Nc).subs(
        Nc, (N1 + N2 - N3) / 2) == 0,
    "N_c = (N1 + N2 - N3)/2 from N1 + N2 - N3 - 2 N_c = 0")
# the dual rank N_c' = N_2 - N_c, derived from the dual node anomaly N2+N3-N1-2Nc'=0
Ncp = sp.solve(sp.Eq(N2 + N3 - N1 - 2 * sp.Symbol("Ncp"), 0), sp.Symbol("Ncp"))[0]
# using N3 = N1 + N2 - 2 Nc (the original balance), Nc' should reduce to N2 - Nc
Ncp_sub = Ncp.subs(N3, N1 + N2 - 2 * Nc)
chk("CAS GGP dual rank = N2 - Nc", sp.simplify(Ncp_sub - (N2 - Nc)) == 0,
    f"the dual node anomaly-freedom gives N_c' = {sp.simplify(Ncp_sub)} = N_2 - N_c")
# the order-three closure, on an explicit asymmetric balanced triple (5,3,4), Nc=2
order, states = E.triality_order_and_return(5, 3, 4, 2)
chk("CAS GGP triality order 3 (5,3,4)", order == 3,
    f"the rank map + flavor permutation closes at three (states {states[:4]})")
# the global gravitational anomaly I is symmetric in (N1,N2,N3) -> permutation-invariant
Iexpr = (N1 * N2 + N2 * N3 + N3 * N1) - (N1 ** 2 + N2 ** 2 + N3 ** 2) / 2
Iperm = Iexpr.subs({N1: N2, N2: N3, N3: N1}, simultaneous=True)
chk("CAS GGP grav anomaly permutation-invariant", sp.simplify(Iexpr - Iperm) == 0,
    "the symmetric flavor invariant I is unchanged under (N1,N2,N3) -> (N2,N3,N1)")
# the rank recursion WITHOUT the permutation is order two: N_c -> N2 - N_c -> N_c
Nc_var = sp.symbols("Ncv", real=True)
twice = (N2 - (N2 - Nc_var))
chk("CAS GGP rank-map-only is order 2", sp.simplify(twice - Nc_var) == 0,
    "N_c -> N_2 - N_c -> N_2 - (N_2 - N_c) = N_c: the bare rank map is an involution (order 2)")

# ============= the free-field elliptic genus (exact reciprocals) ================
eta, th1 = sp.symbols("eta theta_1")
chiral_factor = sp.I * eta / th1        # theta_1 in the DENOMINATOR
fermi_factor = sp.I * th1 / eta         # theta_1 in the NUMERATOR
chk("CAS chiral factor has theta_1 in denominator",
    sp.denom(sp.together(chiral_factor)).has(th1) and not sp.numer(sp.together(chiral_factor)).has(th1),
    "the (0,2) chiral genus factor is i eta / theta_1")
chk("CAS Fermi factor has theta_1 in numerator",
    sp.numer(sp.together(fermi_factor)).has(th1) and not sp.denom(sp.together(fermi_factor)).has(th1),
    "the (0,2) Fermi genus factor is i theta_1 / eta")
chk("CAS chiral x Fermi = -1 (reciprocal)", sp.simplify(chiral_factor * fermi_factor) == -1,
    "the two factors are exact reciprocals: (i eta/theta_1)(i theta_1/eta) = i^2 = -1")
# the q-expansions: prod(1-q^n) (Fermi) and 1/prod(1-q^n) (chiral), exact reciprocals
q = sp.symbols("q")
fermi_q = E.free_fermi_q_expansion(5)
chiral_q = E.free_chiral_q_expansion(5)
chk("CAS Fermi q-series 1 - q - q^2 + ...", fermi_q.coeff(q, 0) == 1 and fermi_q.coeff(q, 1) == -1,
    f"the free Fermi genus = prod(1-q^n) = {fermi_q}: leading 1, q^1 = -1 (the theta_1 zero)")
chk("CAS chiral q-series 1 + q + 2q^2 + ...",
    chiral_q.coeff(q, 0) == 1 and chiral_q.coeff(q, 1) == 1,
    f"the free chiral genus = 1/prod(1-q^n) = {chiral_q}: leading 1, q^1 = +1 (the theta_1 pole)")
prod_q = sp.series(fermi_q * chiral_q, q, 0, 4).removeO()
chk("CAS Fermi x chiral series = 1 (reciprocal)", sp.simplify(prod_q - 1) == 0,
    f"(free Fermi q-series)(free chiral q-series) = {prod_q} = 1")
# anti-vacuous: the SWAPPED assignment (chiral with theta_1 in numerator) is NOT the
# reciprocal of the correct chiral, so swapping is detectable
chk("CAS swapped chiral (theta_1 numerator) != correct chiral",
    sp.simplify((sp.I * th1 / eta) - chiral_factor) != 0,
    "a chiral factor with theta_1 in the NUMERATOR differs from the correct i eta/theta_1")

# ============= the quintic CY condition + LG chat (exact rationals) =============
charges = [1, 1, 1, 1, 1, -5]
chk("CAS quintic sum Q = 0", sum(charges) == 0,
    f"the quintic charges sum to {sum(charges)}: the CY / anomaly-free condition")
# the LG chat = sum(1 - 2 q_i), q_i = 1/5 for the degree-5 W = G_5
chat = E.lg_orbifold_chat([sp.Rational(1, 5)] * 5)
chk("CAS quintic LG chat = 3", chat == 3,
    f"chat = 5 * (1 - 2/5) = 5 * 3/5 = {chat} (matches the geometric CY 3-fold chat = 3)")
# a general degree-d in n=d fields: chat = d(1 - 2/d) = d - 2; the CY (chat = d-2) sits
# right when the ambient is P^{d-1} and the hypersurface is CY_{d-2}
for d in (3, 4, 5, 6):
    chat_d = E.lg_orbifold_chat([sp.Rational(1, d)] * d)
    chk(f"CAS LG chat(deg {d}) = d - 2", chat_d == d - 2,
        f"chat = {chat_d} = {d} - 2 (a degree-{d} hypersurface in P^{{{d-1}}} is CY_{{{d-2}}})")
# the geometric quotient dimension P^4: 5 fields - 1 U(1) = 4
chk("CAS quintic quotient dim = 4", E.glsm_geometric_quotient_dim(5, 1) == 4,
    "the r>>0 D-term quotient of 5 phi by U(1) is P^4 (complex dim 4)")

n = sum(1 for _, ok, _ in PASS if not ok)
print(f"0.4 CAS: {len(PASS)-n}/{len(PASS)} PASS (exact symbolic).")
sys.exit(1 if n else 0)


==> anc/code/ch04_2d/checks/checks_0_4.py <==
"""Reproduction check suite for Section 4 (2d supersymmetric field theories).

Each load-bearing number is COMPUTED by the engine `c_extremization`; the dossier
formulas are only the comparison ORACLES.  Every check ships falsifiers that must
FAIL FOR REASON.  Runs under /usr/bin/python3 (numpy + sympy).

CHK-0-4-0  Q1: the (p,q) supercharge count (2,2)=4, (0,2)=2, and the
               (2,2)->(0,2) multiplet decomposition bookkeeping closes.
CHK-0-4-1  Q2: the (0,2) E/J holomorphic data are TWO independent data, and
               sum_a Tr(E_a J_a)=0 closes on non-commuting matrices (C^4 + C^4/Z_4).
CHK-0-4-2  Q3: the 2d gauge anomaly chiral - Fermi - adjoint = 0 (the C^4 4-3-1),
               and the gravitational anomaly c_R - c_L = Tr gamma^3 (matched, not
               cancelled -- generically nonzero).
CHK-0-4-3  Q4/Q8: the GLSM quotient dim, the CY / anomaly-free sum Q^a = 0, the LG
               chat = sum(1-2q_i), the quintic end to end; the B-twist CY gating
               (A-twist NOT gated).
CHK-0-4-4  Q5: c-extremization -- assemble c_R^tr = 3 Tr[gamma^3 R^2], SOLVE
               k_RF = 0, read c_R; the Hessian is INDEFINITE (a saddle), NOT a
               maximum; the symmetric brick R forced by the J/E structure.
CHK-0-4-5  Q6: (0,2) triality -- the GGP rank map N_c -> N_2 - N_c + flavor cyclic
               permutation, order-three return T^3=1 (NOT order two), a
               triality-preserved flavor invariant (a necessary consistency; the full
               spectrum-reconstructed c_R-c_L match is routed to S-033).
CHK-0-4-6  Q7: the free-field elliptic genus -- chiral = theta_1-in-denominator,
               Fermi = theta_1-in-numerator (reciprocal, NEVER swapped), the
               q-expansions, and modularity gated by the gauge anomaly.
"""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "..", "_engine"))
import c_extremization as E
import numpy as np
import sympy as sp

PASS, FALS = [], []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")
def falsifier(name, bad_cond_should_be_false, detail=""):
    FALS.append((name, (not bad_cond_should_be_false), detail))
    if bad_cond_should_be_false: print(f"  FALSIFIER LEAK {name}: {detail}")

def close(x, y, tol=1e-9):
    return abs(float(x) - float(y)) < tol

# ============= CHK-0-4-0  (Q1 (p,q) count + (2,2)->(0,2) decomposition) =========
# the (p,q) supercharge count: a 2d MW spinor is 1 real component per chirality
chk("CHK-0-4-0 (2,2) = 4 supercharges", E.supercharges_2d(2, 2) == 4,
    "2d (2,2) has 2 right + 2 left = 4 real supercharges (entry 2(7), the 4Q ladder)")
chk("CHK-0-4-0 (0,2) = 2 supercharges", E.supercharges_2d(0, 2) == 2,
    "2d (0,2) has 2 right-moving + 0 left-moving = 2 real supercharges (the chiral half)")
chk("CHK-0-4-0 (0,2) all right-moving", E.right_left_supercharges(0, 2) == (0, 2),
    "the 2 (0,2) supercharges are all right-moving; left-count is 0")
# the (2,2) -> (0,2) decomposition bookkeeping closes: field content adds up
chk("CHK-0-4-0 (2,2) chiral = (0,2) chiral + Fermi",
    E.decompose_22_chiral() == E.twenty_two_chiral_content(),
    f"(0,2) chiral + Fermi content {E.decompose_22_chiral()} = (2,2) chiral "
    f"{E.twenty_two_chiral_content()} (2 bosons, 1 right, 1 left)")
chk("CHK-0-4-0 (2,2) vector = (0,2) vector + adj chiral",
    E.decompose_22_vector() == E.twenty_two_vector_content(),
    f"(0,2) vector + adjoint chiral {E.decompose_22_vector()} = (2,2) vector "
    f"{E.twenty_two_vector_content()}")
# anti-vacuous: the (0,2) Fermi supplies the LEFT-moving fermion the (0,2) chiral lacks
chk("CHK-0-4-0 Fermi supplies the left fermion",
    E.multiplet_content_02("chiral")[2] == 0 and E.multiplet_content_02("Fermi")[2] == 1,
    "the (0,2) chiral has no left-moving fermion; the Fermi supplies it (l: 0 + 1 = 1)")
# falsifier: "(0,2) has 4 supercharges" (that is (2,2)) must be REJECTED (guards M-035)
falsifier("F0-02-four-supercharges", E.supercharges_2d(0, 2) == 4,
          "2d (0,2) has 2 supercharges, not 4; 4 is (2,2)")
# falsifier: "(2,2) has 8 supercharges" (that is (4,4), out of scope) must be REJECTED
falsifier("F0-22-eight-supercharges", E.supercharges_2d(2, 2) == 8,
          "2d (2,2) has 4 supercharges; 8 is (4,4), not in scope")
# falsifier: dropping the Fermi from the (2,2)-chiral decomposition breaks the left count
_only_chiral = E.multiplet_content_02("chiral")
falsifier("F0-decomp-no-fermi", _only_chiral == E.twenty_two_chiral_content(),
          "a (0,2) chiral alone (no Fermi) misses the left-moving fermion of the (2,2) chiral")

# ============= CHK-0-4-1  (Q2 the E/J closure sum Tr(E J)=0) ====================
# E and J are TWO independent holomorphic data per Fermi multiplet (M-054)
chk("CHK-0-4-1 E and J are two data", E.ej_are_two_data(),
    "each Fermi's E_a=[X4,X_a] and J_a=[X_{a+1},X_{a+2}] are DIFFERENT commutators")
# the C^4 brick: sum_a Tr(E_a J_a) = 0 on genuine non-commuting matrices (Jacobi)
is0, total, nz = E.ej_trace_closure(N=3)
chk("CHK-0-4-1 C4 sum Tr(EJ)=0", is0 and total == 0,
    f"sum_a Tr(E_a J_a) = {total} (the (0,2) consistency / Jacobi identity)")
chk("CHK-0-4-1 C4 matrices non-commuting", nz,
    "the X_1..X_4 genuinely do not commute -> the closure is Jacobi, not 0=0")
# the C^4/Z_4 diagonal orbifold: the closure is INHERITED from the parent Jacobi
is0o, nzo = E.ej_trace_closure_orbifold(4, (1, 1, 1, 1), N=1)
chk("CHK-0-4-1 C4/Z4 sum Tr(EJ)=0", is0o,
    "the C^4/Z_4 orbifold brick inherits sum_a Tr(E_a J_a) = 0 from the parent")
chk("CHK-0-4-1 C4/Z4 projected commutators nonzero", nzo,
    "the projected block matrices do not commute (anti-vacuous)")
# the VI.10 orbifold count: 4 nodes, 16 chiral, 12 Fermi
nn, ncc, nff = E.c4_zn_orbifold_counts(4, (1, 1, 1, 1))
chk("CHK-0-4-1 C4/Z4 count 4/16/12", (nn, ncc, nff) == (4, 16, 12),
    f"C^4/Z_4: {nn} nodes, {ncc} chiral, {nff} Fermi (the VI.10 count)")
# the GAUGED (2,2) quintic GLSM in (0,2) language: E_i = sqrt(2) Q_i Sigma Phi_i (NOT zero
# for a gauged theory), and sum_a E_a J^a = 0 by Euler homogeneity of the degree-5 G_5
q_total, q_is0, q_euler = E.quintic_02_ej_closure()
chk("CHK-0-4-1 quintic gauged E/J closure = 0", q_is0,
    f"sum_a E_a J^a = {q_total} (E_i=sqrt2 Q_i Sigma Phi_i, J_i=P d_i G_5; the gauged (0,2) split)")
chk("CHK-0-4-1 quintic closure = Euler homogeneity", q_euler,
    "= sqrt2 Sigma P (sum_i phi_i d_i G_5 - 5 G_5) = 0 by Euler's theorem (G_5 degree 5)")
# falsifier: a WRONG-degree (non-CY) G with the charge-(-5) E_P does NOT close (the vanishing
# is specific to the degree-5 = Calabi-Yau quintic matching P's charge -5)
def _wrong_degree_closes():
    phi = sp.symbols("pp0:5"); Sig, P = sp.symbols("Sig2 P2"); s2 = sp.sqrt(2)
    G4 = sum(p ** 4 for p in phi)                                   # degree 4, non-CY
    Ei = [s2 * Sig * phi[i] for i in range(5)] + [-5 * s2 * Sig * P]  # E_P keeps charge -5
    Ji = [P * sp.diff(G4, phi[i]) for i in range(5)] + [G4]
    return sp.simplify(sp.expand(sum(Ei[a] * Ji[a] for a in range(6)))) == 0
falsifier("F1-quintic-wrong-degree-closes", _wrong_degree_closes(),
          "a degree-4 (non-CY) G with E_P of charge -5 does NOT close; closure needs G_5 degree 5 (the CY condition)")
# falsifier: "E and J are the same datum / a single W" must be REJECTED
falsifier("F1-EJ-one-datum", not E.ej_are_two_data(),
          "E_a and J_a are independent; treating them as one superpotential is wrong (M-054)")
# falsifier: the CY4 condition sum(weights) != 0 mod n breaks the orbifold (inconsistent Fermi charges)
def _orbifold_non_cy4():
    try:
        E.ej_trace_closure_orbifold(4, (1, 1, 1, 2), N=1)   # sum = 5 != 0 mod 4
        return True                                          # would-be consistent (leak)
    except AssertionError:
        return False
falsifier("F1-orbifold-non-cy4", _orbifold_non_cy4(),
          "the CY4 condition sum(weights)=0 mod n is required; a non-CY4 charge is rejected")

# ============= CHK-0-4-2  (Q3 gauge + gravitational anomalies) ==================
# the C^4 brick gauge anomaly: chiral - Fermi - adjoint = 4 - 3 - 1 = 0
chk("CHK-0-4-2 C4 gauge anomaly 4-3-1=0", E.gauge_anomaly_coeff(4, 3, 1) == 0,
    "the (0,2) gauge anomaly (right chiral)-(left Fermi)-(left gaugino) = 4-3-1 = 0")
# the vector contribution is load-bearing: without it, 4 - 3 = 1 != 0
chk("CHK-0-4-2 vector load-bearing", E.gauge_anomaly_coeff(4, 3, 0) == 1,
    "dropping the adjoint vector gives 4-3 = 1 != 0; the gaugino term is essential")
# a (2,2) GLSM: chiral and Fermi pair up, gauge anomaly automatic.  A (2,2) chiral
# = (0,2) chiral + (0,2) Fermi (one each), so n_chiral = n_fermi, and with the
# (2,2) vector = (0,2) vector + (0,2) adjoint chiral the counting cancels.
for n in [2, 3, 5]:
    # n (2,2) chirals -> n (0,2) chirals + n (0,2) Fermis; 1 vector -> 1 (0,2) vector + 1 adj chiral
    n_ch = n + 1        # n chirals' (0,2)-chirals + the vector's adjoint (0,2)-chiral
    n_fe = n            # n chirals' (0,2)-Fermis
    n_ve = 1
    chk(f"CHK-0-4-2 (2,2) gauge anomaly automatic n={n}",
        E.gauge_anomaly_coeff(n_ch, n_fe, n_ve) == 0,
        f"(2,2): {n_ch} (0,2)-chirals - {n_fe} Fermis - 1 vector = 0 (chiral/Fermi pairing)")
# the GGP node gauge anomaly is zero on the balanced node, computed from N1+N2-N3-2Nc
for (N1, N2, N3) in [(5, 3, 4), (4, 4, 4), (6, 4, 6)]:
    Nc = int(E.ggp_balanced_rank(N1, N2, N3))
    chk(f"CHK-0-4-2 GGP node anomaly-free N=({N1},{N2},{N3})",
        E.ggp_node_gauge_anomaly(N1, N2, N3, Nc) == 0,
        f"N1+N2-N3-2Nc = {E.ggp_node_gauge_anomaly(N1,N2,N3,Nc)} at Nc={Nc}")
# the gravitational anomaly c_R - c_L = Tr gamma^3, generically NONZERO, computed
# from the content.  A single (0,2) chiral (+1) and a Fermi (-1) give net chirality.
g_bal = E.grav_anomaly([{"mult": 2, "g3": +1}, {"mult": 2, "g3": -1}])
chk("CHK-0-4-2 grav anomaly balanced content = 0", close(g_bal, 0),
    "2 right + 2 left fermions: c_R - c_L = 2 - 2 = 0 (this content is non-chiral)")
g_chiral = E.grav_anomaly([{"mult": 3, "g3": +1}, {"mult": 1, "g3": -1}])
chk("CHK-0-4-2 grav anomaly chiral content = 2", close(g_chiral, 2),
    "3 right - 1 left = 2: a NONZERO gravitational anomaly, allowed and physical")
# the gravitational anomaly MATCHES between two descriptions of the same content
descA = [{"mult": 4, "g3": +1}, {"mult": 2, "g3": -1}]           # net +2
descB = [{"mult": 3, "g3": +1}, {"mult": 1, "g3": +1}, {"mult": 2, "g3": -1}]  # same net +2
chk("CHK-0-4-2 grav anomaly matches across descriptions",
    close(E.grav_anomaly(descA), E.grav_anomaly(descB)),
    f"c_R - c_L = {E.grav_anomaly(descA)} = {E.grav_anomaly(descB)} (RG-invariant, matched)")
# falsifier: a brick fixture with a nonzero GAUGE anomaly called consistent must be REJECTED
falsifier("F2-nonzero-gauge-anomaly-ok", E.gauge_anomaly_coeff(5, 3, 1) == 0,
          "5-3-1 = 1 != 0: an uncancelled gauge anomaly is fatal, not a consistent (0,2) theory")
chk("CHK-0-4-2 nonzero gauge anomaly rejected", E.gauge_anomaly_coeff(5, 3, 1) != 0,
    f"gauge anomaly 5-3-1 = {E.gauge_anomaly_coeff(5,3,1)} != 0 (inconsistent)")
# falsifier: "the gravitational anomaly must vanish" must be REJECTED (guards M-055)
falsifier("F2-grav-must-vanish", close(E.grav_anomaly([{"mult": 3, "g3": +1},
                                                       {"mult": 1, "g3": -1}]), 0),
          "the gravitational anomaly c_R - c_L is generically nonzero (=2 here); matched, not cancelled")

# ============= CHK-0-4-3  (Q4/Q8 the GLSM quotient + CY + LG chat, quintic) =====
q = E.quintic_data()
chk("CHK-0-4-3 quintic CY sum Q^a = 0", q["cy_sum"] == 0,
    "the quintic charges (5x +1, 1x -5) sum to 0: the CY / anomaly-free condition")
chk("CHK-0-4-3 quintic base = P^4 (dim 4)", q["base_dim"] == 4,
    "the r>>0 D-term quotient of the 5 phi_i by U(1) is P^4, complex dim 5-1 = 4")
chk("CHK-0-4-3 quintic hypersurface dim 3", q["hypersurface_dim"] == 3,
    "the F-term G_5 = 0 cuts P^4 to a complex-3 hypersurface (the quintic 3-fold)")
chk("CHK-0-4-3 quintic geometric chat = 3", q["chat_geometric"] == 3,
    "the CY 3-fold has chat = dim_C X = 3")
chk("CHK-0-4-3 quintic Higgs U(1)->Z_5", q["higgs_group_order"] == 5,
    "the r<<0 chamber (|P|^2 = -r/5) Higgses U(1) -> Z_{|-5|} = Z_5")
# the LG-orbifold chat matches the geometric chat = 3, computed from chat = sum(1-2q_i)
chat_lg = E.quintic_lg_chat()
chk("CHK-0-4-3 quintic LG chat = 3", chat_lg == 3,
    f"LG chat = sum_i (1 - 2/5) = 5 * 3/5 = {chat_lg} = the geometric chat (matched phases)")
chk("CHK-0-4-3 LG chat == geometric chat", close(chat_lg, q["chat_geometric"]),
    "the two GLSM phases share chat = 3: two limits of one theory, not two theories (M-056)")
# a general chat from LG weights: a degree-d hypersurface in n fields, q_i = 1/d
chk("CHK-0-4-3 LG chat formula (degree-6 in 6)",
    close(E.lg_orbifold_chat([sp.Rational(1, 6)] * 6), 6 * (1 - sp.Rational(2, 6))),
    "chat = sum(1-2q_i) computed from the weights, not asserted")
# the B-twist requires sum Q = 0; the A-twist does NOT (Q8)
chk("CHK-0-4-3 B-twist allowed on CY quintic",
    E.b_twist_allowed([1, 1, 1, 1, 1, -5]),
    "the B-twist axial R U(1)_A is non-anomalous iff c_1 = 0 <=> sum Q = 0 (satisfied)")
chk("CHK-0-4-3 B-twist blocked on non-CY",
    not E.b_twist_allowed([1, 1, 1, 1, 1, -4]),
    "sum Q = 1 != 0: c_1 != 0, the B-twist U(1)_A is anomalous (blocked)")
chk("CHK-0-4-3 A-twist allowed on non-CY",
    E.a_twist_allowed([1, 1, 1, 1, 1, -4]),
    "the A-twist U(1)_V is non-anomalous generally; NOT gated by the CY condition")
# falsifier: a non-CY charge assignment called a consistent CY / B-twist GLSM must be REJECTED
falsifier("F3-nonCY-called-CY", E.glsm_cy_condition([1, 1, 1, 1, 1, -4]) == 0,
          "sum Q = 1 != 0 for (5x +1, -4): not a Calabi-Yau / conformal GLSM")
falsifier("F3-Btwist-on-nonCY", E.b_twist_allowed([1, 1, 1, 1, 1, -4]),
          "the B-twist needs c_1 = 0 (sum Q = 0); a non-CY target does not admit it")
# falsifier: the A-twist must NOT be rejected on a non-CY target
falsifier("F3-Atwist-rejected-nonCY", not E.a_twist_allowed([1, 1, 1, 1, 1, -4]),
          "the A-twist (U(1)_V) exists on non-CY targets; it must not be gated by sum Q = 0")
# falsifier: "the geometric phase is the vanishing locus of W alone" (omit the D-term quotient)
# -> the naive vanishing-locus dimension (5 fields, one W eqn -> 4) is NOT the P^4-then-cut 3
falsifier("F3-vanishing-locus-alone",
          (5 - 1) == q["hypersurface_dim"],
          "the geometric phase is the GIT quotient (P^4) THEN the F-term cut (dim 3), "
          "not the naive W-vanishing locus (dim 4) alone")

# ============= CHK-0-4-4  (Q5 c-extremization stationary point + type) =========
# fixture (b): assemble c_R^tr = 3 Tr[gamma^3 R^2], SOLVE k_RF = 0, read c_R
s_star, cR, hess1, k_at = E.c_extremize_1flavor(E.cext_fixture_b, ["F"])
chk("CHK-0-4-4 c-ext solves k_RF=0", close(k_at, 0.0),
    f"the mixed anomaly k_RF = Tr[gamma^3 R F] = {k_at} at the extremum s*={s_star:.6f}")
chk("CHK-0-4-4 c-ext c_R finite", np.isfinite(cR),
    f"c_R = c_R^tr(R_exact) = {cR} = 3 Tr[gamma^3 R^2] at the stationary point")
# anti-vacuous: the extremum is SOLVED, not the seed.  Perturbing s off s* makes k_RF != 0
k_off = E.k_RF(E.cext_fixture_b(s_star + 0.1))
chk("CHK-0-4-4 k_RF != 0 off the extremum", not close(k_off, 0.0),
    f"k_RF(s*+0.1) = {k_off} != 0: the stationarity genuinely picks s*")
# the two-flavor Hessian is INDEFINITE (a saddle), NOT positive-definite (a minimum)
H = E.c_R_trial_hessian_matrix(E.cext_fixture_two_flavor, 2)
label, eig = E.hessian_definiteness(H)
chk("CHK-0-4-4 c-ext Hessian indefinite (SADDLE)", label == "indefinite",
    f"the c_R^tr Hessian eigenvalues {eig} have mixed signs: a saddle, NOT a max/min")
chk("CHK-0-4-4 c-ext not a maximum", label != "negative-definite",
    "c-extremization is a STATIONARY point (saddle), not a maximization (unlike 4d a-max)")
chk("CHK-0-4-4 c-ext not a minimum", label != "positive-definite",
    "the Hessian is not positive-definite either; it is genuinely indefinite")
# the symmetric brick R is FORCED by the J/E structure (the 2d dP0 analog): R_X = 1/2
RX_brick, RLam_brick = E.cext_symmetric_brick_R()
chk("CHK-0-4-4 brick symmetric R_X = 1/2", RX_brick == sp.Rational(1, 2),
    f"the C^4/Z_4 (0,2) brick's symmetric chiral R is forced to R_X = {RX_brick} by E/J + W")
chk("CHK-0-4-4 brick Fermi R_Lambda = 0", RLam_brick == 0,
    f"R(Lambda) = 2 R_X - 1 = {RLam_brick} (from barD_+ Lambda = E, R(E)=2R_X)")
# falsifier: claiming c-extremization MAXIMIZES c_R (positive-definite Hessian) must be REJECTED
falsifier("F4-cext-maximizes", label == "positive-definite",
          "the c-ext Hessian is indefinite, not positive-definite; c_R is not maximized")
falsifier("F4-cext-is-a-max", label == "negative-definite",
          "nor is it negative-definite (a maximum); c-extremization is a saddle")
# falsifier: an R violating k_RF = 0 returning the 'exact' c_R must be REJECTED
_c_wrong = E.c_R_trial(E.cext_fixture_b(s_star + 0.3))
falsifier("F4-wrong-R-exact", close(_c_wrong, cR) and not close(
              E.k_RF(E.cext_fixture_b(s_star + 0.3)), 0.0),
          "an off-stationary R (k_RF != 0) does not give the extremal c_R")
chk("CHK-0-4-4 off-stationary c_R differs", not close(_c_wrong, cR),
    f"c_R^tr at a non-stationary R ({_c_wrong:.5f}) differs from the extremal c_R ({cR:.5f})")

# ---- CHK-0-4-4b: the POSITIVE physical c-ext example + CP^{N-1} quantum cohomology
# the (0,2) A_{k+1} minimal model: c_R = 3k/(k+2) > 0 (a UNITARY SCFT), R fixed by
# quasi-homogeneity (no free mixing).  This is the physical worked example; the
# saddle fixture above is a deliberately-formal fermion list (its c_R < 0).
for k in range(1, 6):
    cR_mm = E.cext_02_minimal_model_cR(k)
    chk(f"CHK-0-4-4 minimal-model c_R = 3k/(k+2) k={k}", cR_mm == sp.Rational(3 * k, k + 2),
        f"(0,2) A_{{k+1}} minimal model c_R = {cR_mm} = 3k/(k+2)")
    chk(f"CHK-0-4-4 minimal-model c_R > 0 k={k}", cR_mm > 0,
        f"c_R = {cR_mm} is POSITIVE (a unitary SCFT), unlike the formal saddle fixture")
    chat = 1 - 2 * sp.Rational(1, k + 2)
    chk(f"CHK-0-4-4 minimal-model c_R = 3 chat k={k}", cR_mm == 3 * chat,
        f"c_R = 3 chat = 3(1-2q) = {3*chat}, the LG central charge")
# falsifier: the deliberately-formal saddle fixture is NOT positive; it must not be
# mistaken for a unitary SCFT.
falsifier("F4b-formal-fixture-positive", cR > 0,
          f"the formal saddle fixture c_R = {cR:.3f} < 0: a formal anomaly list, NOT a unitary SCFT")
# CP^{N-1} quantum cohomology from the effective twisted superpotential
dW_cpn, _sigpow = E.cpn_vacuum_equation()
_Sig, _t, _N = sp.symbols("Sigma t N", positive=True)
chk("CHK-0-4-4 CP^{N-1} vacuum eq dW = -t - N log Sigma",
    sp.simplify(dW_cpn - (-_t - _N * sp.log(_Sig))) == 0,
    f"dW~_eff/dSigma = {dW_cpn} (the Sigma/Sigma piece cancels): Sigma^N = e^(-t)")
for Nn in range(2, 6):
    nv, rd, rel = E.cpn_quantum_cohomology(Nn)
    chk(f"CHK-0-4-4 CP^{Nn-1} quantum cohomology N vacua N={Nn}", nv == Nn and rd == Nn,
        f"C[Sigma]/(Sigma^{Nn} - q): {nv} vacua, ring dim {rd} = dim H*(CP^{Nn-1})")
# falsifier: a WRONG vacuum count (not Sigma^N) must be rejected
falsifier("F4b-cpn-wrong-vacua", E.cpn_quantum_cohomology(3)[0] != 3,
          "CP^2 has exactly 3 vacua (Sigma^3 = q), not any other number")

# ============= CHK-0-4-5  (Q6 (0,2) triality anomaly match + order-3 return) ====
# GENUINELY asymmetric flavor triples so the triality orbit has full length three
# (all three intermediate ranks distinct); the fully-symmetric point is a separate
# triality FIXED point handled below.
for (N1, N2, N3) in [(5, 3, 4), (7, 5, 8), (3, 5, 4)]:
    Nc = int(E.ggp_balanced_rank(N1, N2, N3))
    chk(f"CHK-0-4-5 balanced rank >= 0 N=({N1},{N2},{N3})", Nc >= 0,
        f"N_c = (N1+N2-N3)/2 = {Nc}")
    # each frame is separately anomaly-free
    chk(f"CHK-0-4-5 each frame anomaly-free N=({N1},{N2},{N3})",
        E.ggp_node_gauge_anomaly(N1, N2, N3, Nc) == 0,
        "the balanced node is gauge-anomaly-free")
    # the order-three return T^3 = 1 (with the flavor cyclic permutation)
    order, states = E.triality_order_and_return(N1, N2, N3, Nc)
    chk(f"CHK-0-4-5 triality order 3 N=({N1},{N2},{N3})", order == 3,
        f"the rank map + flavor permutation closes at three: states {states[:4]}")
    # a triality-preserved flavor invariant (a NECESSARY consistency, not the full
    # spectrum-reconstructed c_R - c_L: that needs the GGP singlet content, routed to
    # S-033). The load-bearing content is that this invariant DISCRIMINATES flavor
    # multisets (the falsifier below), not the trivial permutation-symmetry of I0=I1=I2.
    I0 = E.frame_global_grav_anomaly(N1, N2, N3)
    I1 = E.frame_global_grav_anomaly(N2, N3, N1)
    I2 = E.frame_global_grav_anomaly(N3, N1, N2)
    chk(f"CHK-0-4-5 triality flavor invariant preserved N=({N1},{N2},{N3})",
        close(I0, I1) and close(I1, I2),
        f"the triality flavor permutation preserves the invariant {I0} (necessary; full c_R-c_L match routed S-033)")
# the fully-symmetric flavor point (N1=N2=N3) is a triality FIXED point (order 1):
# the flavor permutation is the identity and the rank map N_c -> N_2 - N_c returns
# N_c immediately (N_2 - N_c = N_c when the node is self-balanced N_2 = 2 N_c).
_o_sym, _ = E.triality_order_and_return(4, 4, 4, int(E.ggp_balanced_rank(4, 4, 4)))
chk("CHK-0-4-5 symmetric point is a triality fixed point", _o_sym == 1,
    "N1=N2=N3 is a self-dual (order-1) triality point; the orbit is a single frame")
# anti-vacuous: the rank map is ITERATED (not assumed periodic); the intermediate
# ranks genuinely change, then return
N1, N2, N3 = 5, 3, 4
Nc = int(E.ggp_balanced_rank(N1, N2, N3))
_, states = E.triality_order_and_return(N1, N2, N3, Nc)
_mid_ranks = [st[3] for st in states[:3]]
chk("CHK-0-4-5 intermediate ranks change", len(set(_mid_ranks)) == 3,
    f"the ranks {_mid_ranks} genuinely differ across the three frames before returning")
# the rank map WITHOUT the flavor permutation is order TWO (a Seiberg-like 2-cycle)
chk("CHK-0-4-5 rank-map-only is order 2", E.rank_map_only_order(N1, N2, N3, Nc) == 2,
    "the bare rank recursion N_c -> N_2 - N_c is an involution; the flavor permutation "
    "lifts it to order three (genuine triality)")
# falsifier: a non-permutation flavor multiset must BREAK the triality-preserved invariant
# (the load-bearing discrimination: the invariant genuinely depends on the flavor numbers)
_I_wrong = E.frame_global_grav_anomaly(N1 + 1, N2, N3)   # a non-permutation flavor multiset
falsifier("F5-mismatched-flavor-invariant",
          close(_I_wrong, E.frame_global_grav_anomaly(N1, N2, N3)),
          "a different flavor multiset has a different triality invariant; it is not a triality frame")
# falsifier: an order-TWO return (treating triality as a 2-cycle) must be REJECTED
falsifier("F5-order-two", E.triality_order_and_return(N1, N2, N3, Nc)[0] == 2,
          "triality is order THREE, not two; the orbit has length 3 (vs Seiberg's 2)")
# falsifier: the rank map WITHOUT the flavor permutation closing at three must be REJECTED
falsifier("F5-no-perm-order-three", E.rank_map_only_order(N1, N2, N3, Nc) == 3,
          "without the flavor permutation the rank map is order two, not three; the "
          "permutation is essential to the triality (guards the 'no ellipsis' rank rule)")

# ============= CHK-0-4-6  (Q7 free-field elliptic genus + modular index) =======
# the chiral / Fermi factor PLACEMENT: chiral = denominator, Fermi = numerator
chk("CHK-0-4-6 chiral theta_1 in denominator",
    E.chiral_genus_factor_placement() == "denominator",
    "a free (0,2) chiral contributes i eta / theta_1(tau,z): theta_1 in the DENOMINATOR")
chk("CHK-0-4-6 Fermi theta_1 in numerator",
    E.fermi_genus_factor_placement() == "numerator",
    "a free (0,2) Fermi contributes i theta_1(tau,z) / eta: theta_1 in the NUMERATOR")
# the two factors are exact reciprocals up to the eta / fugacity prefactor
prod, recip = E.genus_factors_reciprocal(None, None)
chk("CHK-0-4-6 chiral x Fermi reciprocal", recip and prod == -1,
    f"(i eta/theta_1)(i theta_1/eta) = i^2 = {prod}: exact reciprocals (theta_1, eta cancel)")
# the q-expansions: Fermi leading +1, q^1 coefficient -1 (fermion zero mode);
# chiral leading +1, q^1 coefficient +1 (boson tower); reciprocal
q = sp.symbols("q")
fermi_series = E.free_fermi_q_expansion(4)
chiral_series = E.free_chiral_q_expansion(4)
chk("CHK-0-4-6 Fermi q^0 = 1", fermi_series.coeff(q, 0) == 1,
    f"the free Fermi genus starts 1 - q - ...: q^0 coeff = {fermi_series.coeff(q,0)}")
chk("CHK-0-4-6 Fermi q^1 = -1", fermi_series.coeff(q, 1) == -1,
    f"the left-moving fermion zero mode: q^1 coeff = {fermi_series.coeff(q,1)} (the theta_1 zero)")
chk("CHK-0-4-6 chiral q^0 = 1", chiral_series.coeff(q, 0) == 1,
    f"the free chiral genus starts 1 + q + ...: q^0 coeff = {chiral_series.coeff(q,0)}")
chk("CHK-0-4-6 chiral q^1 = +1", chiral_series.coeff(q, 1) == 1,
    f"the boson tower: q^1 coeff = {chiral_series.coeff(q,1)} (the theta_1 pole)")
# anti-vacuous: the chiral series is the RECIPROCAL of the Fermi series (product = 1)
prod_series = sp.series(fermi_series * chiral_series, q, 0, 3).removeO()
chk("CHK-0-4-6 chiral = reciprocal of Fermi (series)", sp.simplify(prod_series - 1) == 0,
    f"(free Fermi q-series)(free chiral q-series) = {prod_series} = 1 (reciprocal)")
# the modular index is gated by the gauge anomaly (anomaly-free => modular)
af, ga = E.modular_weight_anomaly_free(4, 3, 1)
chk("CHK-0-4-6 anomaly-free => modular genus", af and ga == 0,
    "the C^4 (4-3-1=0) elliptic genus is modular (a weak Jacobi form)")
naf, ga2 = E.modular_weight_anomaly_free(5, 3, 1)
chk("CHK-0-4-6 anomalous => not modular", (not naf) and ga2 != 0,
    f"a gauge-anomalous (5-3-1={ga2}) combination has NO well-defined modular genus")
# falsifier: a gauge-anomalous combination yielding a 'modular' genus must be REJECTED
falsifier("F6-anomalous-modular", E.modular_weight_anomaly_free(5, 3, 1)[0],
          "the elliptic genus is modular only on an anomaly-free theory; 5-3-1 != 0 is not")
# falsifier: the chiral and Fermi factors SWAPPED must be REJECTED
# (chiral with theta_1 in NUMERATOR, or Fermi with theta_1 in DENOMINATOR)
falsifier("F6-factors-swapped",
          E.chiral_genus_factor_placement() == "numerator" or
          E.fermi_genus_factor_placement() == "denominator",
          "chiral is theta_1-in-DENOMINATOR, Fermi is theta_1-in-NUMERATOR; swapping is rejected")
# NOTE (dossier): the correct free Fermi DOES carry theta_1 in the numerator; the
# discriminating test is the placement matching the reciprocity, NOT the mere presence
# of a theta_1.  We pin the placement pair, so correct Fermi behavior is NOT rejected.
chk("CHK-0-4-6 placements are reciprocal (not swapped)",
    E.chiral_genus_factor_placement() == "denominator" and
    E.fermi_genus_factor_placement() == "numerator",
    "the placement pair (denominator, numerator) is the reciprocal convention, never swapped")

# ============================== REPORT =====================================
nfail = sum(1 for _, ok, _ in PASS if not ok)
nleak = sum(1 for _, ok, _ in FALS if not ok)
print(f"0.4: {len(PASS)-nfail}/{len(PASS)} checks PASS, "
      f"{len(FALS)-nleak}/{len(FALS)} falsifiers fail-for-reason.")
sys.exit(1 if (nfail or nleak) else 0)


==> anc/code/ch04_2d/checks/sanity_0_4.py <==
"""Form / arithmetic sanity for Section 4 (2d SUSY field theory):
  * the (p,q) supercharge counts are non-negative integers and match p+q;
  * the (2,2)->(0,2) decomposition conserves (bosons, right-fermions, left-fermions);
  * the gauge-anomaly coefficient is an integer, the C^4 4-3-1=0;
  * the gravitational anomaly Tr gamma^3 is an integer (net chirality);
  * the c_R^tr prefactor is 3 and the trace is gamma^3-weighted; the c-ext Hessian
    is INDEFINITE (a saddle), NOT positive-definite (the anti-vacuousness pin);
  * the (0,2) superpotential R-charge bookkeeping: R(W) = 1, R(J) = 2 R_X;
  * the GGP balanced rank is a non-negative integer; the triality order is 3;
  * the elliptic-genus factors are reciprocal (chiral denominator, Fermi numerator);
  * the quintic charge sum is 0 and chat = 3 both ways.
Runs under /usr/bin/python3."""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "..", "_engine"))
import c_extremization as E
import numpy as np
import sympy as sp

PASS = []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")

def close(x, y, tol=1e-9):
    return abs(float(x) - float(y)) < tol

# (1) the (p,q) supercharge counts are non-negative integers = p + q
for (p, q) in [(2, 2), (0, 2), (4, 4), (8, 8), (0, 1)]:
    n = E.supercharges_2d(p, q)
    chk(f"supercharge count ({p},{q}) = {p+q}", isinstance(n, int) and n == p + q and n >= 0,
        f"real supercharges = p + q = {n}")
chk("(0,2) < (2,2) supercharges", E.supercharges_2d(0, 2) < E.supercharges_2d(2, 2),
    "the (0,2) chiral half has fewer supercharges (2) than (2,2) (4)")

# (2) the (2,2)->(0,2) decomposition conserves each content component
c_ch = E.decompose_22_chiral()
o_ch = E.twenty_two_chiral_content()
chk("(2,2) chiral decomposition conserves content", c_ch == o_ch,
    f"(0,2) chiral + Fermi = {c_ch} = (2,2) chiral {o_ch}")
c_ve = E.decompose_22_vector()
o_ve = E.twenty_two_vector_content()
chk("(2,2) vector decomposition conserves content", c_ve == o_ve,
    f"(0,2) vector + adj chiral = {c_ve} = (2,2) vector {o_ve}")
# each component is a non-negative integer
for kind in ("chiral", "Fermi", "vector"):
    b, r, l = E.multiplet_content_02(kind)
    chk(f"(0,2) {kind} content non-neg ints",
        all(isinstance(x, int) and x >= 0 for x in (b, r, l)),
        f"({b}, {r}, {l})")

# (3) the gauge-anomaly coefficient is an integer; the C^4 brick is 4-3-1=0
chk("C^4 gauge anomaly integer 0", E.gauge_anomaly_coeff(4, 3, 1) == 0,
    "chiral - Fermi - adjoint = 4 - 3 - 1 = 0")
for (nc, nf, nv) in [(4, 3, 1), (2, 1, 1), (5, 3, 1)]:
    ga = E.gauge_anomaly_coeff(nc, nf, nv)
    chk(f"gauge anomaly integer ({nc},{nf},{nv})", isinstance(ga, int),
        f"anomaly = {ga}")
# the GGP node anomaly N1+N2-N3-2Nc is an even-parity balanced integer at the balanced rank
for (N1, N2, N3) in [(5, 3, 4), (7, 5, 8)]:
    Nc = int(E.ggp_balanced_rank(N1, N2, N3))
    chk(f"GGP node anomaly 0 N=({N1},{N2},{N3})", E.ggp_node_gauge_anomaly(N1, N2, N3, Nc) == 0,
        "the balanced node is gauge-anomaly-free")

# (4) the gravitational anomaly Tr gamma^3 is an integer (net chirality)
for ferm in [
    [{"mult": 3, "g3": +1}, {"mult": 1, "g3": -1}],       # +2
    [{"mult": 4, "g3": +1}, {"mult": 4, "g3": -1}],       # 0
    [{"mult": 16, "g3": +1}, {"mult": 12, "g3": -1}, {"mult": 4, "g3": -1}],  # C^4/Z_4: 16-12-4=0
]:
    g = E.grav_anomaly(ferm)
    chk(f"grav anomaly integer (Tr g3 = {g})", close(g, round(g)),
        f"c_R - c_L = {g} (net 2d chirality)")
# the C^4/Z_4 grav anomaly of the full quiver (16 chiral, 12 Fermi, 4 gauginos) is 0
g_c4z4 = E.grav_anomaly([{"mult": 16, "g3": +1}, {"mult": 12, "g3": -1}, {"mult": 4, "g3": -1}])
chk("C^4/Z_4 grav anomaly = 16-12-4 = 0", close(g_c4z4, 0),
    "the diagonal C^4/Z_4 (0,2) quiver has vanishing net chirality (non-chiral)")

# (5) the c_R^tr prefactor is 3 and the trace is gamma^3-weighted
ferm = [{"mult": 1, "g3": +1, "R": 0.5}, {"mult": 1, "g3": -1, "R": 0.5}]
cRtr = E.c_R_trial(ferm)
manual = 3.0 * (1 * 0.5 ** 2 + (-1) * 0.5 ** 2)
chk("c_R^tr prefactor 3, g3-weighted", close(cRtr, manual),
    f"c_R^tr = 3 Tr[g3 R^2] = {cRtr} (= {manual}; the +/- from gamma^3)")
# the c-ext Hessian is INDEFINITE (a saddle), NOT positive-definite
H = E.c_R_trial_hessian_matrix(E.cext_fixture_two_flavor, 2)
label, eig = E.hessian_definiteness(H)
chk("c-ext Hessian indefinite (saddle)", label == "indefinite",
    f"eigenvalues {eig} of mixed sign: a saddle (anti-vacuous extremum-type pin)")
chk("c-ext Hessian not positive-definite", label != "positive-definite",
    "c-extremization EXTREMIZES (a stationary point), it does not maximize c_R")

# (6) the (0,2) superpotential R-charge bookkeeping: R(W) = 1, R(J) = 2 R_X
RX, RLam = E.cext_symmetric_brick_R()
chk("brick R(W)=1 bookkeeping", RLam + 2 * RX == 1,
    f"R(Lambda) + 2 R_X = {RLam + 2*RX} = R(W) = 1 (the (0,2) dtheta+ measure)")
chk("brick R(E) = R(J) = 2 R_X", 2 * RX == 1,
    f"R(E_a) = R(J_a) = 2 R_X = {2*RX} (bilinears in the chirals)")
chk("brick R_X in (0,1)", 0 < RX < 1, f"R_X = {RX} (a sensible chiral R-charge)")

# (7) the GGP balanced rank is a non-negative integer; the triality order is 3
for (N1, N2, N3) in [(5, 3, 4), (7, 5, 8), (3, 5, 4)]:
    Nc = E.ggp_balanced_rank(N1, N2, N3)
    chk(f"GGP rank integer >= 0 N=({N1},{N2},{N3})", Nc == int(Nc) and Nc >= 0,
        f"N_c = {Nc}")
    order, _ = E.triality_order_and_return(N1, N2, N3, int(Nc))
    chk(f"triality order 3 N=({N1},{N2},{N3})", order == 3,
        f"T^3 = 1 (order {order}); NOT order two (Seiberg)")
# the rank-map-only (no permutation) is order 2
chk("rank-map-only order 2", E.rank_map_only_order(5, 3, 4, 2) == 2,
    "the bare rank recursion is an involution (order 2); the permutation lifts it to 3")

# (8) the elliptic-genus factors are reciprocal (chiral denominator, Fermi numerator)
chk("chiral theta_1 in denominator", E.chiral_genus_factor_placement() == "denominator",
    "the (0,2) chiral factor is i eta / theta_1")
chk("Fermi theta_1 in numerator", E.fermi_genus_factor_placement() == "numerator",
    "the (0,2) Fermi factor is i theta_1 / eta (the reciprocal)")
prod, recip = E.genus_factors_reciprocal(None, None)
chk("chiral x Fermi reciprocal = -1", recip and prod == -1,
    f"the product is {prod} (the eta / theta_1 cancel): exact reciprocals")
# the q-expansion leading coefficients (Fermi 1,-1 ; chiral 1,+1)
q = sp.symbols("q")
fq, cq = E.free_fermi_q_expansion(3), E.free_chiral_q_expansion(3)
chk("Fermi q-series starts 1 - q", fq.coeff(q, 0) == 1 and fq.coeff(q, 1) == -1,
    f"free Fermi genus = {fq}")
chk("chiral q-series starts 1 + q", cq.coeff(q, 0) == 1 and cq.coeff(q, 1) == 1,
    f"free chiral genus = {cq}")

# (9) the quintic charge sum is 0 and chat = 3 both ways; the phases match
qd = E.quintic_data()
chk("quintic sum Q = 0", qd["cy_sum"] == 0, "CY / anomaly-free condition")
chk("quintic geometric chat = 3", qd["chat_geometric"] == 3, "the CY 3-fold")
chk("quintic LG chat = 3", E.quintic_lg_chat() == 3, "the LG orbifold, matched")
chk("quintic phases share chat", close(E.quintic_lg_chat(), qd["chat_geometric"]),
    "two limits of one theory, chat matched (M-056)")
chk("quintic base P^4 (dim 4)", qd["base_dim"] == 4, "the r>>0 GIT quotient")
chk("quintic Higgs Z_5", qd["higgs_group_order"] == 5, "U(1) -> Z_5 in the r<<0 chamber")

# (10) the B-twist is gated by the CY condition; the A-twist is NOT
chk("B-twist gated by CY", E.b_twist_allowed([1, 1, 1, 1, 1, -5])
    and not E.b_twist_allowed([1, 1, 1, 1, 1, -4]),
    "the B-twist U(1)_A needs c_1 = 0 (sum Q = 0)")
chk("A-twist not gated by CY", E.a_twist_allowed([1, 1, 1, 1, 1, -4]),
    "the A-twist U(1)_V exists on non-CY targets")

n = sum(1 for _, ok, _ in PASS if not ok)
print(f"0.4 sanity: {len(PASS)-n}/{len(PASS)} PASS.")
sys.exit(1 if n else 0)


==> anc/code/ch05_4d_n2/checks/cas_0_5.py <==
"""CAS (sympy) ground-truth for Section 5 (4D N=2): the pinned Seiberg-Witten
data done exact-symbolically -- the SU(2) curve discriminant factored with its roots
at u = +- Lambda^2, the monodromy product as exact integer matrices, special geometry
(a_D = dF/da, tau = d^2F/da^2) on the model prepotential, and the entry-6(6) central
charge Z and BPS mass M = sqrt(2)|Z|. Extended (D-071) with: the rank-r symplectic
form + Sp(2r,Z) duality group, the one-loop a_D / tau, the discriminant in the
(u^2-Lambda^4)^2 form, the matter central charge + flavor-decoupling exponents, the
U(1)-with-N-hypers hyperkahler dim_H = N-1, and the Argyres-Douglas fractional scaling
dimensions. Runs under /usr/bin/python3 (sympy)."""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "..", "_engine"))
import n2_dynamics as N
import sympy as sp

PASS = []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")

x = sp.symbols("x", positive=True)
Lam = sp.symbols("Lambda", positive=True)
u = sp.symbols("u")                       # ranges over the whole Coulomb branch (can be < 0)
a, aD = sp.symbols("a a_D")
ne, nm = sp.symbols("n_e n_m", integer=True)

# ---- the pinned SU(2) curve and its discriminant (exact, factored) ----------
rhs = N.su2_curve_rhs(x, u, Lam)
chk("curve = (x^2-Lambda^4)(x-u)", sp.expand(rhs - (x**2 - Lam**4) * (x - u)) == 0, str(rhs))
chk("curve cubic in x", sp.degree(sp.Poly(rhs, x)) == 3, "the SW curve RHS is degree 3 in x")
disc = sp.discriminant(rhs, x)
disc_fac = sp.factor(disc)
# the discriminant is proportional to (u^2 - Lambda^4)^2 = (u-Lambda^2)^2 (u+Lambda^2)^2,
# with a u-INDEPENDENT (Lambda-only) proportionality constant.
ratio = sp.simplify(disc / (u**2 - Lam**4)**2)
chk("disc ~ (u^2-Lambda^4)^2", sp.simplify(sp.diff(ratio, u)) == 0 and u not in ratio.free_symbols,
    f"disc/(u^2-Lambda^4)^2 = {ratio} (independent of u: it is the +-Lambda^2 double pair)")
roots = sp.solve(sp.Eq(disc, 0), u)
root_set = {sp.simplify(r) for r in roots}
chk("disc roots = +- Lambda^2", root_set == {Lam**2, -Lam**2}, f"roots {root_set}")
chk("disc(+Lambda^2)=0", sp.simplify(disc.subs(u, Lam**2)) == 0, "monopole point")
chk("disc(-Lambda^2)=0", sp.simplify(disc.subs(u, -Lam**2)) == 0, "dyon point")
chk("disc(0)!=0", sp.simplify(disc.subs(u, 0)) != 0, "the origin u=0 is NOT a singular point")
# anti-vacuity: the Lambda-free curve (x^2-u)^2 does NOT single out u = +- Lambda^2.
wrong = sp.expand((x**2 - u)**2)
chk("wrong-curve has no +-Lambda^2 split",
    {sp.simplify(r) for r in sp.solve(sp.Eq(sp.discriminant(wrong, x), 0), u)} != {Lam**2, -Lam**2},
    "the Lambda-free curve does not single out u = +- Lambda^2")

# ---- the monodromy product as exact integer matrices ------------------------
Mm, Md, Minf = N.M_MONOPOLE, N.M_DYON, N.M_INFINITY
prod = Mm * Md
chk("M_m M_d = M_inf (exact)", prod == Minf, f"{prod.tolist()} == {Minf.tolist()}")
chk("M_m det 1", Mm.det() == 1, f"det M_m = {Mm.det()}")
chk("M_d det 1", Md.det() == 1, f"det M_d = {Md.det()}")
chk("M_inf det 1", Minf.det() == 1, f"det M_inf = {Minf.det()}")
chk("M_m integer", all(e.is_integer for e in Mm), "M_m is an integer matrix")
chk("reversed product != M_inf", (Md * Mm) != Minf, "the order matters; M_d M_m is not M_inf")

# ---- SL(2,Z) generators, the Mobius action, and PSL(2,Z) relations ----------
tau = sp.symbols("tau")
S_, T_ = N.S_GEN, N.T_GEN
chk("S det 1", S_.det() == 1, f"det S = {S_.det()}")
chk("T det 1", T_.det() == 1, f"det T = {T_.det()}")
chk("S Mobius -1/tau", sp.simplify(N.mobius(S_, tau) + 1 / tau) == 0, str(N.mobius(S_, tau)))
chk("T Mobius tau+1", sp.simplify(N.mobius(T_, tau) - (tau + 1)) == 0, str(N.mobius(T_, tau)))
chk("S^2 = -I", (S_**2) == -sp.eye(2), f"S^2 = {(S_**2).tolist()}")
chk("(ST)^3 = -I", ((S_ * T_)**3) == -sp.eye(2), f"(ST)^3 = {((S_*T_)**3).tolist()}")
chk("S^4 = I", (S_**4) == sp.eye(2), "S has order 4 in SL(2,Z)")

# ---- special geometry: a_D = dF/da, tau = d^2F/da^2 on the model F ----------
Lam2 = sp.symbols("Lambda", positive=True)
F = (sp.I / 2) * a**2 * sp.log(a**2 / Lam2**2)
aD_sym, tau_sym = N.special_geometry(F, a)
chk("a_D = dF/da", sp.simplify(aD_sym - sp.diff(F, a)) == 0, f"a_D = {aD_sym}")
chk("tau = d^2F/da^2", sp.simplify(tau_sym - sp.diff(F, a, 2)) == 0, str(tau_sym))
chk("tau = da_D/da (two ways)", sp.simplify(tau_sym - sp.diff(aD_sym, a)) == 0,
    "the period matrix computed both ways agrees")
chk("tau != a_D (off by a derivative)", sp.simplify(tau_sym - aD_sym) != 0,
    "tau = d^2F/da^2 is genuinely not a_D = dF/da")
# the canonical weak-coupling F gives Im tau > 0 on the physical wedge (numeric witness).
Fw = N.weak_coupling_prepotential(a, Lam2)
_, tau_w = N.special_geometry(Fw, a)
chk("Im tau > 0 (weak coupling)", complex(tau_w.subs({a: 5, Lam2: 1})).imag > 0,
    "Im tau > 0 at a=5, Lambda=1 (a physical gauge kinetic term)")

# ---- entry-6(6): Z = a n_e + a_D n_m, M = sqrt(2)|Z|, VERBATIM ---------------
Z = N.central_charge(a, aD, ne, nm)
chk("Z = a n_e + a_D n_m", sp.expand(Z - (a * ne + aD * nm)) == 0, str(Z))
Mbps = N.bps_mass(a, aD, ne, nm)
chk("M = sqrt(2)|Z|", sp.simplify(Mbps - sp.sqrt(2) * sp.Abs(a * ne + aD * nm)) == 0, str(Mbps))
chk("M has sqrt(2)", Mbps.has(sp.sqrt(2)), "the Witten-rule sqrt(2) is present")
# the worked massless states: monopole (0,1) -> Z = a_D; dyon (-1,1) -> Z = -a + a_D.
chk("monopole Z = a_D", sp.simplify(N.central_charge(a, aD, 0, 1) - aD) == 0, "monopole (0,1)")
chk("dyon Z = -a + a_D", sp.simplify(N.central_charge(a, aD, -1, 1) - (-a + aD)) == 0, "dyon (-1,1)")
# electric tower n_m = 0: M = sqrt(2)|a||n_e|.
chk("electric tower", sp.simplify(Mbps.subs(nm, 0) - sp.sqrt(2) * sp.Abs(a) * sp.Abs(ne)) == 0,
    "the W-boson electric BPS tower M = sqrt(2)|a||n_e|")
# anti-vacuity: dropping sqrt(2) is a genuinely different (wrong) mass.
chk("sqrt(2) load-bearing", sp.simplify(Mbps - sp.Abs(Z)) != 0,
    "M = sqrt(2)|Z| differs from |Z|; the sqrt(2) cannot be silently dropped")

# ---- the SU(2) one-loop window 4 - N_f (exact arithmetic) -------------------
for Nf in range(0, 5):
    chk(f"b0(N_f={Nf}) = 4-N_f", N.su2_beta_b0(Nf) == 4 - Nf, f"b_0 = {N.su2_beta_b0(Nf)}")
chk("N_f=4 superconformal", N.su2_beta_b0(4) == 0, "SU(2) N_f=4 has b_0=0 (SCFT)")
chk("N_f<4 asymptotically free", all(N.su2_beta_b0(k) > 0 for k in (1, 2, 3)),
    "SU(2) N_f=1,2,3 are asymptotically free (b_0 > 0)")

# ---- the rank-r symplectic form + Dirac pairing (exact) ---------------------
nep, nmp = sp.symbols("n_ep n_mp", integer=True)
J1 = N.symplectic_form(1)
chk("J(1) = [[0,1],[-1,0]]", J1 == sp.Matrix([[0, 1], [-1, 0]]), f"J = {J1.tolist()}")
chk("J antisymmetric", J1.T == -J1, "the symplectic form is antisymmetric")
J2 = N.symplectic_form(2)
chk("J(2) antisymmetric + det 1", J2.T == -J2 and J2.det() == 1, "rank-2 symplectic form")
pair = N.dirac_pairing([ne, nm], [nep, nmp], 1)
chk("Dirac pairing = n_e n_m' - n_m n_e'", sp.expand(pair - (ne * nmp - nm * nep)) == 0, str(pair))
chk("Dirac pairing antisymmetric",
    sp.simplify(pair + N.dirac_pairing([nep, nmp], [ne, nm], 1)) == 0, "antisymmetric in the two charges")
# Sp(2,Z) = SL(2,Z): the pinned monodromies and S,T all satisfy M^T J M = J.
for nm_, M in [("M_m", N.M_MONOPOLE), ("M_d", N.M_DYON), ("M_inf", N.M_INFINITY),
               ("S", N.S_GEN), ("T", N.T_GEN)]:
    chk(f"{nm_} symplectic", N.preserves_symplectic(M, 1), f"{nm_}^T J {nm_} = J")
# anti-vacuity: a det-1 integer rank-2 shear that is NOT symplectic.
shear4 = sp.eye(4); shear4[0, 3] = 1
chk("rank-2 det-1 shear not symplectic",
    shear4.det() == 1 and N.is_integer_matrix(shear4) and not N.preserves_symplectic(shear4, 2),
    "det=1 alone is not Sp(2r,Z) for r>1")

# ---- one-loop prepotential derivatives: a_D, tau (exact symbolic) ------------
a_, Lam_ = sp.symbols("a Lambda", positive=True)
aD_1l = N.su2_aD_oneloop(a_, Lam_)
tau_1l = N.su2_tau_oneloop(a_, Lam_)
chk("one-loop a_D = (i/pi)a(ln(a^2/Lambda^2)+1)",
    sp.simplify(aD_1l - (sp.I / sp.pi) * a_ * (sp.log(a_**2 / Lam_**2) + 1)) == 0, str(aD_1l))
chk("one-loop tau = (i/pi)(ln(a^2/Lambda^2)+3)",
    sp.simplify(tau_1l - (sp.I / sp.pi) * (sp.log(a_**2 / Lam_**2) + 3)) == 0, str(tau_1l))
chk("one-loop tau = d a_D/da", sp.simplify(tau_1l - sp.diff(aD_1l, a_)) == 0, "two-ways agreement")
chk("one-loop Im tau > 0 weak coupling", complex(tau_1l.subs({a_: 6, Lam_: 1})).imag > 0,
    "Im tau > 0 at a=6, Lambda=1")
# the +1 inside a_D is load-bearing (it differs from the bare log).
chk("a_D +1 load-bearing",
    sp.simplify(aD_1l - (sp.I / sp.pi) * a_ * sp.log(a_**2 / Lam_**2)) != 0,
    "a_D = (i/pi)a(ln+1) is genuinely not (i/pi)a ln")

# ---- the SW discriminant in the (u^2-Lambda^4)^2 form (exact) ---------------
disc2 = sp.discriminant(N.su2_curve_rhs(x, u, Lam), x)
ratio2 = sp.simplify(disc2 / (u**2 - Lam**4)**2)
chk("disc = (Lambda-const)*(u^2-Lambda^4)^2",
    u not in ratio2.free_symbols and sp.simplify(sp.diff(ratio2, u)) == 0, f"ratio = {ratio2}")
chk("disc = const*(u-Lambda^2)^2(u+Lambda^2)^2",
    sp.simplify(disc2 - ratio2 * (u - Lam**2)**2 * (u + Lam**2)**2) == 0,
    "the discriminant factors as a double pair at +-Lambda^2")
# the multiplicity is exactly 2 at +Lambda^2.
chk("double zero at +Lambda^2",
    sp.simplify((disc2 / (u - Lam**2)**2).subs(u, Lam**2)) != 0
    and sp.simplify(disc2.subs(u, Lam**2)) == 0, "exactly-double zero, matching (u^2-Lambda^4)^2")

# ---- matter central charge + decoupling exponents (exact) -------------------
m1, m2 = sp.symbols("m1 m2")
s1, s2 = sp.symbols("s1 s2", integer=True)
Zm = N.central_charge_matter(a, aD, ne, nm, [s1, s2], [m1, m2])
chk("Z_matter = n_e a + n_m a_D + s1 m1 + s2 m2",
    sp.expand(Zm - (ne * a + nm * aD + s1 * m1 + s2 * m2)) == 0, str(Zm))
chk("Z_matter linear", sp.simplify(N.central_charge_matter(a, aD, 3 * ne, 3 * nm, [3 * s1, 3 * s2], [m1, m2]) - 3 * Zm) == 0,
    "Z(3 charges) = 3 Z")
LamN = sp.symbols("Lambda_Nf", positive=True)
for Nf in (1, 2, 3, 4):
    el, eh, rhs = N.decoupling_scale_relation(m1, LamN, Nf)
    chk(f"decoupling Nf={Nf}: exps (4-(Nf-1), 4-Nf)", el == 4 - (Nf - 1) and eh == 4 - Nf,
        f"Lambda_{{{Nf-1}}}^{el} = m Lambda_{{{Nf}}}^{eh}")
chk("decoupling at Nf=4 gives a scaleless rhs",
    N.decoupling_scale_relation(m1, LamN, 4)[2] == m1,
    "at Nf=4 the rhs exponent is 4-4=0, so Lambda_3^1 = m (the marginal theory has no Lambda)")

# ---- hyperkahler quotient dim_H = N-1 (exact integer arithmetic) ------------
for Nv in (1, 2, 3, 4, 5):
    chk(f"U(1) {Nv} hypers dim_H = {Nv}-1", N.u1_higgs_quaternionic_dim(Nv) == Nv - 1,
        f"4*{Nv} - 3 - 1 = 4*({Nv}-1) real, dim_H = {Nv-1}")
chk("dim_H counting 4N-4 = 4(N-1)", all(4 * k - 3 - 1 == 4 * (k - 1) for k in range(1, 6)),
    "three moment-map + one gauge = one quaternion per excess hyper")
chk("U(1) 2 hypers = T*P^1", N.u1_higgs_quaternionic_dim(2) == 1, "the A_1 / Eguchi-Hanson Higgs branch")

# ---- Argyres-Douglas scaling dimensions (exact rationals) -------------------
adim = N.argyres_douglas_dimensions()
chk("AD [z] = 2/5", adim["d_z"] == sp.Rational(2, 5), str(adim["d_z"]))
chk("AD [x] = 3/5", adim["d_x"] == sp.Rational(3, 5), str(adim["d_x"]))
chk("AD Delta(u) = 6/5", adim["Delta_u"] == sp.Rational(6, 5), str(adim["Delta_u"]))
chk("AD [lambda] = [x]+[z] = 1", adim["d_x"] + adim["d_z"] == 1, "the SW differential has dimension 1")
chk("AD Delta(u) fractional (interacting SCFT)", not adim["Delta_u"].is_integer,
    "Delta(u) = 6/5 is non-integer: a genuine interacting N=2 SCFT, not a free point")

n = sum(1 for _, ok, _ in PASS if not ok)
print(f"0.5 CAS: {len(PASS)-n}/{len(PASS)} PASS (exact symbolic).")
sys.exit(1 if n else 0)


==> anc/code/ch05_4d_n2/checks/checks_0_5.py <==
"""Reproduction check suite for Section 5 (4D N=2 supersymmetric field theories).

CHK-0-5-0  Q1: the N=2 multiplet decomposition + 8 real supercharges + R-symmetry
               SU(2)_R x U(1)_R, bookkeeping read off the fixed Section 1 ladder ORACLE.
CHK-0-5-1  Q2: rigid special geometry on a model prepotential -- a_D = dF/da and
               tau = d^2F/da^2 = d a_D/da COMPUTED from F, Im tau > 0 on the domain.
CHK-0-5-2  Q3/Q5: the entry-6(6) central charge matched verbatim; the pinned SU(2)
               curve discriminant vanishes exactly at u = +- Lambda^2 (and only there).
CHK-0-5-3  Q3 (BPS): the massless monopole (0,1) gives Z = a_D, the dyon (-1,1) gives
               Z = -a + a_D; M = sqrt(2)|Z| (the sqrt(2) is load-bearing).
CHK-0-5-4  Q5: the monodromy product M_inf = M_m M_d EXACTLY; each M_i in SL(2,Z).
CHK-0-5-5  Q1b: S, T and the pinned monodromies are in SL(2,Z); S,T implement
               tau -> -1/tau and tau -> tau+1; S^2 = -I, (ST)^3 = -I.
CHK-0-5-6  N2-2: the rank-r Dirac pairing <gamma,gamma'> = gamma^T J gamma' is
               antisymmetric + integer; the duality group is Sp(2r,Z) (M^T J M = J);
               Sp(2,Z) = SL(2,Z) (the pinned monodromies + S,T preserve J).
CHK-0-5-7  N2-4: the one-loop F(a)=(i/2pi)a^2 ln(a^2/Lambda^2) gives a_D =
               (i/pi) a (ln(a^2/Lambda^2)+1) and tau = (i/pi)(ln(a^2/Lambda^2)+3),
               with Im tau > 0 at weak coupling.
CHK-0-5-8  N2-5: the SW discriminant of y^2=(x^2-Lambda^4)(x-u) is proportional to
               (u^2-Lambda^4)^2, vanishing (doubly) exactly at u = +-Lambda^2.
CHK-0-5-9  N2-7: the central charge with masses Z = n_e a + n_m a_D + sum s_f m_f is
               linear in (n_e,n_m,s_f); SU(2) decoupling Lambda_{Nf-1}^{4-(Nf-1)} =
               m Lambda_{Nf}^{4-Nf} (the b0 = 4-Nf exponent bookkeeping).
CHK-0-5-10 N2-9: the U(1)-with-N-hypers Higgs branch has quaternionic dim_H = N-1
               (4N real, minus 3 moment-map, minus 1 gauge); N=2 -> the A_1 / T*P^1.
CHK-0-5-11 N2-10: SU(2) N_f=4 has b0 = 2N_c - N_f = 0 (marginal tau, no scale);
               N_f<4 has b0>0.
CHK-0-5-12 N2-11: the AD curve x^2=z^3+u with lambda=x dz gives [z]=2/5, [x]=3/5,
               Delta(u)=6/5 (FRACTIONAL -> a genuine interacting SCFT).
CHK-0-5-13 N2-add-1: N=2 -> N=1 holomorphic scale matching across the adjoint mass m,
               Lambda_{N=1}^{3Nc} = m^{Nc} Lambda_{N=2}^{2Nc}, m-power = the b0 jump Nc;
               SU(2): Lambda_{N=1}^6 = m^2 Lambda_{N=2}^4.
CHK-0-5-14 N2-add-2: general N=2 one-loop b0 = 2 h^v(G) - sum T(R_i) specializes to the
               SU(2) window value 4 - N_f.
CHK-0-5-15 N2-add-4: central-charge additivity + the BPS triangle |Z1+Z2| <= |Z1|+|Z2|,
               equality iff arg Z1 = arg Z2 (the marginal-stability wall).
CHK-0-5-16 N2-add-5: U(1) with 2 hypers -> the A_1 invariant ring XY+Z^2=0 on mu_C=0; the
               Higgs branch has complex dim 2(N-1).
CHK-0-5-17 N2-new-1: Lagrangian N=2 SCFT central charges a=(5n_v+n_h)/24, c=(2n_v+n_h)/12;
               free vector/hyper, SU(2) Nf=4 -> (23/24, 7/6), N=4 SYM -> a=c=dimG/4.
CHK-0-5-18 N2-new-4: Shapere-Tachikawa 2a-c=(1/4)sum(2 Delta_i - 1); SU(2) Nf=4 -> 3/4
               (matches a,c), AD Delta(u)=6/5 -> 7/20 (geometry-fixed though a,c route).
CHK-0-5-19 N2-new-5: monopole-condensation F-terms of W=sqrt2 A_D M Mtilde + m u(A_D):
               A_D=0 vacuum, M Mtilde = -(m/sqrt2) u'(0) != 0 (dual Meissner / confinement).
CHK-0-5-20 N2-new-6: SU(N) with N_f=2N conformal family a=(7N^2-5)/24, c=(2N^2-1)/6;
               N=2 -> (23/24,7/6); b0=2N-2N=0.

Each check has falsifiers that must FAIL FOR REASON. Runs under /usr/bin/python3.
"""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "..", "_engine"))
import n2_dynamics as N
import susy_ladder as S
import sympy as sp

PASS, FALS = [], []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")
def falsifier(name, bad_cond_should_be_false, detail=""):
    # bad_cond_should_be_false must be False (the wrong statement is rejected)
    FALS.append((name, (not bad_cond_should_be_false), detail))
    if bad_cond_should_be_false: print(f"  FALSIFIER LEAK {name}: {detail}")

a, aD, u, Lam = sp.symbols("a a_D u Lambda", positive=True)
ne, nm = sp.symbols("n_e n_m", integer=True)

# ===================== CHK-0-5-0  (Q1: 8Q decomposition / R-symmetry) ========
# The count is the ORACLE from the ch.1 engine (reduction-map arithmetic): 4d N=2
# = 4 (minimal 4d count) x 2 = 8 real supercharges. Anti-vacuous: read from ch.1.
chk("CHK-0-5-0 8Q", S.ladder_count(4, 2) == 8, f"4d N=2 = {S.ladder_count(4, 2)} real Q (expected 8)")
chk("CHK-0-5-0 minimal-4d", S.minimal_supercharges(4) == 4, "minimal 4d spinor = 4 real Q (Majorana)")
# the N=1 decomposition closes: an N=2 vector = N=1 vector (4Q) + N=1 adjoint chiral;
# both the vector and the matched chiral live in a 4d N=1 (= 4Q) theory.
chk("CHK-0-5-0 vector=vec+chiral", S.ladder_count(4, 1) == 4 and 2 * S.ladder_count(4, 1) == 8,
    "N=2 vector = N=1 vector + N=1 adjoint chiral; 4 + 4 supercharges close at 8")
# the hyper = two conjugate N=1 chirals, organized by the same 4Q N=1 subalgebra.
chk("CHK-0-5-0 hyper=2 chirals", S.ladder_count(4, 1) == 4,
    "N=2 hyper = two conjugate N=1 chiral multiplets (each in the 4Q N=1 theory)")
# R-symmetry SU(2)_R x U(1)_R: read the stored ch.1 value, pin rank/dim = (2, 4) = su(2)+u(1).
grp, srank, sdim = S.R_SYMMETRY["4d N=2"]
chk("CHK-0-5-0 R-symmetry rank", srank == 2, f"4d N=2 R rank {srank} (su(2)+u(1) = rank 2)")
chk("CHK-0-5-0 R-symmetry dim", sdim == 4, f"4d N=2 R dim {sdim} (su(2)=3 + u(1)=1 = 4)")
chk("CHK-0-5-0 R-symmetry group", grp == "SU(2) x U(1)", f"4d N=2 R = {grp}")
# falsifiers
falsifier("F0-N2-is-4Q", S.ladder_count(4, 2) == 4,
          "4d N=2 has 8 real Q, not 4 (4 is 4d N=1; guards M-035)")
falsifier("F0-N2-is-16Q", S.ladder_count(4, 2) == 16,
          "4d N=2 has 8 real Q, not 16 (16 is 4d N=4)")
falsifier("F0-R-is-SU4", S.R_SYMMETRY["4d N=2"][2] == S.R_SYMMETRY["4d N=4"][2],
          "the N=2 R-symmetry is SU(2)xU(1) (dim 4), NOT the N=4 SU(4) (dim 15)")

# ===================== CHK-0-5-1  (Q2: rigid special geometry) ==============
# a model prepotential; a_D and tau are DERIVED from F, not hard-coded.
F_model = (sp.I / 2) * a**2 * sp.log(a**2 / Lam**2)
aD_model, tau_model = N.special_geometry(F_model, a)
# a_D = dF/da, the two-ways tau = d^2F/da^2 = d a_D/da agree.
chk("CHK-0-5-1 aD=dF/da", sp.simplify(aD_model - sp.diff(F_model, a)) == 0, f"a_D = {aD_model}")
chk("CHK-0-5-1 tau=d2F/da2", sp.simplify(tau_model - sp.diff(F_model, a, 2)) == 0, str(tau_model))
chk("CHK-0-5-1 tau=daD/da", sp.simplify(tau_model - sp.diff(aD_model, a)) == 0,
    "tau computed both ways (d^2F/da^2 and da_D/da) agrees")
# Im tau > 0 on the model domain: use the canonical SU(2) weak-coupling F, Im tau > 0
# for a real, a > Lambda (a numeric witness on the physical wedge).
Fw = N.weak_coupling_prepotential(a, Lam)
_, tau_w = N.special_geometry(Fw, a)
val = complex(tau_w.subs({a: 3, Lam: 1}))
chk("CHK-0-5-1 Im tau > 0", val.imag > 0, f"Im tau = {val.imag:.4f} > 0 at a=3,Lambda=1 (physical)")
# anti-vacuity: a wrong identification tau = dF/da (off by one derivative) is NOT d^2F/da^2.
chk("CHK-0-5-1 tau != dF/da", sp.simplify(tau_model - sp.diff(F_model, a)) != 0,
    "tau = d^2F/da^2 is genuinely different from a_D = dF/da")
# falsifiers
falsifier("F1-tau-is-dFda", sp.simplify(N.special_geometry(F_model, a)[1] - sp.diff(F_model, a)) == 0,
          "tau is d^2F/da^2, NOT dF/da (that is a_D); off-by-a-derivative is rejected")
# a prepotential with the WRONG sign gives Im tau < 0 (non-physical kinetic term) -> rejected.
F_bad = -(sp.I / 2) * a**2 * sp.log(a**2 / Lam**2)
_, tau_bad = N.special_geometry(F_bad, a)
val_bad = complex(tau_bad.subs({a: 3, Lam: 1}))
falsifier("F1-Imtau-negative", val_bad.imag > 0,
          f"the sign-flipped F has Im tau = {val_bad.imag:.4f} <= 0, a non-physical gauge kinetic term")

# ===================== CHK-0-5-2  (Q3/Q5: central charge + discriminant) =====
# (i) entry-6(6) central charge matched verbatim (the anti-fabrication pin).
Z = N.central_charge(a, aD, ne, nm)
chk("CHK-0-5-2 Z=a n_e + a_D n_m", sp.expand(Z - (a * ne + aD * nm)) == 0, str(Z))
chk("CHK-0-5-2 Z matches entry-6(6) string",
    str(sp.sstr(sp.expand(Z))) == "a*n_e + a_D*n_m" == N.ENTRY_6_6_Z, "verbatim entry-6(6) Z")
Mbps = N.bps_mass(a, aD, ne, nm)
chk("CHK-0-5-2 M=sqrt(2)|Z|", sp.simplify(Mbps - sp.sqrt(2) * sp.Abs(a * ne + aD * nm)) == 0, str(Mbps))
chk("CHK-0-5-2 sqrt(2) present", Mbps.has(sp.sqrt(2)), "the entry-6(6) sqrt(2) is in M_BPS")
# (ii) the pinned SU(2) curve discriminant vanishes exactly at u = +- Lambda^2, only there.
sing = N.su2_singular_u(Lam)
sing_set = {sp.simplify(s) for s in sing}
chk("CHK-0-5-2 two singular points", len(sing_set) == 2, f"finite singular u-values: {sing_set}")
chk("CHK-0-5-2 u=+Lambda^2", any(sp.simplify(s - Lam**2) == 0 for s in sing_set),
    "the monopole point u = +Lambda^2 is a discriminant zero")
chk("CHK-0-5-2 u=-Lambda^2", any(sp.simplify(s + Lam**2) == 0 for s in sing_set),
    "the dyon point u = -Lambda^2 is a discriminant zero")
chk("CHK-0-5-2 exactly +-Lambda^2", sing_set == {sp.simplify(Lam**2), sp.simplify(-Lam**2)},
    "the ONLY finite singular points are u = +- Lambda^2")
# anti-vacuity: at u = +Lambda^2 the discriminant is actually 0; at a generic u (=3 Lambda^2) it is NOT.
disc_u = N.su2_discriminant(u, Lam)
chk("CHK-0-5-2 disc(+Lambda^2)=0", sp.simplify(disc_u.subs(u, Lam**2)) == 0, "discriminant vanishes at +Lambda^2")
chk("CHK-0-5-2 disc(3Lambda^2)!=0", sp.simplify(disc_u.subs(u, 3 * Lam**2)) != 0,
    "discriminant is nonzero at a generic non-singular u")
# falsifiers
# the WRONG curve (x^2 - u)^2 (no Lambda) does NOT produce the +- Lambda^2 singular pair:
# its x-discriminant is identically zero (a perfect square), so it has no isolated
# strong-coupling singularities -- the dynamical scale Lambda is what makes them appear.
xs = sp.symbols("x")
wrong_disc = sp.discriminant(sp.expand((xs**2 - u)**2), xs)
falsifier("F2-wrongcurve-noLambda", wrong_disc != 0,
          "the Lambda-free curve (x^2-u)^2 has identically-zero x-discriminant, so it never "
          "isolates u = +- Lambda^2 (no dynamical scale, no monopole/dyon points)")
falsifier("F2-one-singular", len(N.su2_singular_u(Lam)) == 1,
          "the pinned SU(2) curve has TWO finite singular points (monopole + dyon), not one")
falsifier("F2-M-is-absZ", sp.simplify(N.bps_mass(a, aD, ne, nm) - sp.Abs(a * ne + aD * nm)) == 0,
          "M = sqrt(2)|Z|, NOT |Z|: dropping the sqrt(2) fails the entry-6(6) compare")

# ===================== CHK-0-5-3  (Q3 BPS: massless monopole / dyon) =========
# the massless monopole (n_e, n_m) = (0, 1): Z = a_D.
Z_mono = N.central_charge(a, aD, 0, 1)
chk("CHK-0-5-3 monopole Z=a_D", sp.simplify(Z_mono - aD) == 0, f"monopole (0,1): Z = {Z_mono}")
# the dyon (n_e, n_m) = (-1, 1): Z = -a + a_D.
Z_dyon = N.central_charge(a, aD, -1, 1)
chk("CHK-0-5-3 dyon Z=-a+a_D", sp.simplify(Z_dyon - (-a + aD)) == 0, f"dyon (-1,1): Z = {Z_dyon}")
# at the monopole point a_D -> 0, the monopole becomes massless: M = sqrt(2)|a_D| -> 0.
M_mono = N.bps_mass(a, aD, 0, 1)
chk("CHK-0-5-3 monopole massless at a_D=0", sp.simplify(M_mono.subs(aD, 0)) == 0,
    "M_monopole = sqrt(2)|a_D| -> 0 where a_D vanishes (u = +Lambda^2)")
chk("CHK-0-5-3 monopole M=sqrt(2)|a_D|", sp.simplify(M_mono - sp.sqrt(2) * sp.Abs(aD)) == 0, str(M_mono))
# falsifiers
falsifier("F3-monopole-Z-is-a", sp.simplify(N.central_charge(a, aD, 0, 1) - a) == 0,
          "the monopole (0,1) has Z = a_D (magnetic), NOT Z = a (electric)")
falsifier("F3-dyon-massless-without-sqrt2",
          sp.simplify(N.bps_mass(a, aD, -1, 1) - sp.Abs(-a + aD)) == 0,
          "the dyon BPS mass keeps the sqrt(2): sqrt(2)|-a+a_D|, not |-a+a_D|")

# ===================== CHK-0-5-4  (Q5: M_inf = M_m M_d) =====================
prod = N.monodromy_product()
chk("CHK-0-5-4 M_inf = M_m M_d", prod == N.M_INFINITY,
    f"M_m M_d = {prod.tolist()} must equal M_inf = {N.M_INFINITY.tolist()}")
chk("CHK-0-5-4 M_m in SL(2,Z)", N.is_sl2z(N.M_MONOPOLE), f"det M_m = {N.M_MONOPOLE.det()}")
chk("CHK-0-5-4 M_d in SL(2,Z)", N.is_sl2z(N.M_DYON), f"det M_d = {N.M_DYON.det()}")
chk("CHK-0-5-4 M_inf in SL(2,Z)", N.is_sl2z(N.M_INFINITY), f"det M_inf = {N.M_INFINITY.det()}")
# anti-vacuity: the product is genuinely the literature M_inf and is NOT the identity.
chk("CHK-0-5-4 product nontrivial", prod != sp.eye(2), "M_m M_d is a nontrivial monodromy")
# falsifiers
falsifier("F4-wrong-order", (N.M_DYON * N.M_MONOPOLE) == N.M_INFINITY,
          "the ordered loop is M_inf = M_m M_d; the reversed product M_d M_m is NOT M_inf")
falsifier("F4-nonSL2Z", N.is_sl2z(sp.Matrix([[1, 0], [0, 2]])),
          "a det=2 matrix is not a duality transformation (not in SL(2,Z))")

# ===================== CHK-0-5-5  (Q1b: SL(2,Z) S/T action) =================
chk("CHK-0-5-5 S in SL(2,Z)", N.is_sl2z(N.S_GEN), f"det S = {N.S_GEN.det()}")
chk("CHK-0-5-5 T in SL(2,Z)", N.is_sl2z(N.T_GEN), f"det T = {N.T_GEN.det()}")
tau = sp.symbols("tau")
chk("CHK-0-5-5 S: tau -> -1/tau", sp.simplify(N.mobius(N.S_GEN, tau) - (-1 / tau)) == 0,
    f"S acts as {N.mobius(N.S_GEN, tau)}")
chk("CHK-0-5-5 T: tau -> tau+1", sp.simplify(N.mobius(N.T_GEN, tau) - (tau + 1)) == 0,
    f"T acts as {N.mobius(N.T_GEN, tau)}")
# the PSL(2,Z) relations S^2 = -I, (ST)^3 = -I.
chk("CHK-0-5-5 S^2 = -I", (N.S_GEN**2) == -sp.eye(2), f"S^2 = {(N.S_GEN**2).tolist()}")
chk("CHK-0-5-5 (ST)^3 = -I", ((N.S_GEN * N.T_GEN)**3) == -sp.eye(2),
    f"(ST)^3 = {((N.S_GEN * N.T_GEN)**3).tolist()}")
# the pinned monodromies are themselves SL(2,Z) duality transformations.
chk("CHK-0-5-5 monodromies are dualities",
    all(N.is_sl2z(M) for M in (N.M_MONOPOLE, N.M_DYON, N.M_INFINITY)),
    "each SW monodromy is an SL(2,Z) electromagnetic-duality transformation")
# falsifiers
falsifier("F5-detne1-is-duality", N.is_sl2z(sp.Matrix([[2, 0], [0, 1]])),
          "a det != 1 matrix called a duality transformation is rejected")
falsifier("F5-T-is-Saction", sp.simplify(N.mobius(N.T_GEN, tau) - (-1 / tau)) == 0,
          "T implements tau -> tau+1, NOT tau -> -1/tau (that is S); swapped generators rejected")

# ===================== CHK-0-5-6  (N2-2: charge lattice + Sp(2r,Z)) =========
# the rank-r Dirac pairing <gamma,gamma'> = gamma^T J gamma' (COMPUTED from J).
nep, nmp = sp.symbols("n_ep n_mp", integer=True)
pair = N.dirac_pairing([ne, nm], [nep, nmp], 1)
chk("CHK-0-5-6 pairing = n_e n_m' - n_m n_e'", sp.expand(pair - (ne * nmp - nm * nep)) == 0,
    f"<gamma,gamma'> = {pair}")
# antisymmetric: <gamma,gamma'> + <gamma',gamma> = 0.
chk("CHK-0-5-6 antisymmetric", sp.simplify(pair + N.dirac_pairing([nep, nmp], [ne, nm], 1)) == 0,
    "the Dirac pairing is antisymmetric")
# integer-valued for integer charges (self-pairing of a unit charge is 0, of a basis pair is +-1).
chk("CHK-0-5-6 self-pairing zero", N.dirac_pairing([1, 0], [1, 0], 1) == 0, "<gamma,gamma> = 0")
chk("CHK-0-5-6 unit pairing integer", N.dirac_pairing([1, 0], [0, 1], 1) == 1,
    "<(1,0),(0,1)> = 1 (integer, the elementary electric-magnetic unit)")
# the rank-r duality group is Sp(2r,Z): M^T J M = J. The pinned SU(2) data (r=1) sit in it.
chk("CHK-0-5-6 J preserves itself", N.preserves_symplectic(N.symplectic_form(1), 1),
    "J itself is a symplectic transformation")
chk("CHK-0-5-6 monodromies in Sp(2,Z)",
    all(N.preserves_symplectic(M, 1) and N.is_integer_matrix(M)
        for M in (N.M_MONOPOLE, N.M_DYON, N.M_INFINITY)),
    "each pinned monodromy preserves J (is in Sp(2,Z) = SL(2,Z))")
chk("CHK-0-5-6 S,T in Sp(2,Z)",
    N.preserves_symplectic(N.S_GEN, 1) and N.preserves_symplectic(N.T_GEN, 1),
    "the SL(2,Z) generators S,T preserve J (Sp(2,Z) = SL(2,Z))")
# Sp(2,Z) = SL(2,Z): a 2x2 integer det-1 matrix preserves J iff det = 1 (anti-vacuity check).
Mgen = sp.Matrix([[3, 1], [2, 1]])      # det 1
chk("CHK-0-5-6 Sp(2,Z)=SL(2,Z)", N.preserves_symplectic(Mgen, 1) and N.is_sl2z(Mgen),
    "a generic det-1 2x2 integer matrix preserves J: Sp(2,Z) coincides with SL(2,Z)")
# falsifiers
# (i) a higher-rank integer det-1 matrix that does NOT preserve J: a shear in the (e_1, m_2) block.
shear4 = sp.eye(4); shear4[0, 3] = 1     # det 1, integer, but mixes e_1 <-> m_2 wrongly
falsifier("F6-detone-not-symplectic",
          N.preserves_symplectic(shear4, 2) and N.is_integer_matrix(shear4) and shear4.det() == 1,
          "a det-1 integer 4x4 shear that does NOT satisfy M^T J M = J is rejected as a "
          "rank-2 duality transformation (det=1 alone is not Sp(2r,Z) for r>1)")
# (ii) a SYMMETRIC 'pairing' matrix (J -> I) is not the Dirac pairing.
J_sym = sp.eye(2)
def sym_pairing(g, gp):
    g, gp = sp.Matrix(g), sp.Matrix(gp)
    return (g.T * J_sym * gp)[0, 0]
falsifier("F6-symmetric-pairing",
          sp.simplify(sym_pairing([ne, nm], [nep, nmp]) + sym_pairing([nep, nmp], [ne, nm])) == 0,
          "the Dirac pairing is ANTISYMMETRIC (J, not I); a symmetric pairing is not antisymmetric")

# ===================== CHK-0-5-7  (N2-4: one-loop prepotential derivatives) ==
aD_1l = N.su2_aD_oneloop(a, Lam)
tau_1l = N.su2_tau_oneloop(a, Lam)
# a_D = (i/pi) a (ln(a^2/Lambda^2) + 1): the +1 (from d/da of a^2 ln) is load-bearing.
aD_target = (sp.I / sp.pi) * a * (sp.log(a**2 / Lam**2) + 1)
chk("CHK-0-5-7 a_D = (i/pi)a(ln+1)", sp.simplify(aD_1l - aD_target) == 0, f"a_D = {aD_1l}")
# tau = (i/pi)(ln(a^2/Lambda^2) + 3): the log coefficient (i/pi) is the asymptotic-freedom slope.
tau_target = (sp.I / sp.pi) * (sp.log(a**2 / Lam**2) + 3)
chk("CHK-0-5-7 tau = (i/pi)(ln+3)", sp.simplify(tau_1l - tau_target) == 0, f"tau = {tau_1l}")
# the two-ways tau = d a_D / d a agrees.
chk("CHK-0-5-7 tau = da_D/da", sp.simplify(tau_1l - sp.diff(aD_1l, a)) == 0,
    "tau computed as d^2F/da^2 equals d a_D/da")
# Im tau > 0 in the weak-coupling regime (a large): a numeric witness.
val7 = complex(tau_1l.subs({a: 4, Lam: 1}))
chk("CHK-0-5-7 Im tau > 0 weak coupling", val7.imag > 0, f"Im tau = {val7.imag:.4f} > 0 at a=4")
# the log coefficient of tau (the asymptotic-freedom slope) is 1/pi (times i): pin it
# by differentiating tau w.r.t. the log argument's natural variable (d tau / d ln = i/pi).
L = sp.symbols("L")     # L stands for ln(a^2/Lambda^2)
tau_in_L = (sp.I / sp.pi) * (L + 3)
coeff = sp.simplify(sp.diff(tau_in_L, L))
chk("CHK-0-5-7 log slope = i/pi", sp.simplify(coeff - sp.I / sp.pi) == 0
    and sp.simplify(tau_1l - tau_in_L.subs(L, sp.log(a**2 / Lam**2))) == 0,
    f"the coefficient of ln(a^2/Lambda^2) in tau is {coeff} = i/pi")
# falsifiers
falsifier("F7-aD-missing-plus1",
          sp.simplify(aD_1l - (sp.I / sp.pi) * a * sp.log(a**2 / Lam**2)) == 0,
          "a_D carries the +1 from differentiating a^2; dropping it is rejected")
# a wrong constant changing the LOG coefficient (a^2 -> a, halving the log slope) is rejected.
F_wrong = (sp.I / (2 * sp.pi)) * a * sp.log(a**2 / Lam**2)
tau_wrong = sp.simplify(sp.diff(F_wrong, a, 2))
falsifier("F7-wrong-log-slope",
          sp.simplify(tau_wrong.coeff(sp.log(a**2 / Lam**2)) - sp.I / sp.pi) == 0,
          "a prepotential changing the log coefficient of tau (the asymptotic-freedom slope) is rejected")

# ===================== CHK-0-5-8  (N2-5: SW discriminant ~ (u^2-Lambda^4)^2) =
xs8 = sp.symbols("x")
disc8 = sp.discriminant(N.su2_curve_rhs(xs8, u, Lam), xs8)
ratio8 = sp.simplify(disc8 / (u**2 - Lam**4)**2)
# the discriminant is (u^2-Lambda^4)^2 times a u-INDEPENDENT (Lambda-only) constant.
chk("CHK-0-5-8 disc ~ (u^2-Lambda^4)^2", u not in ratio8.free_symbols and sp.simplify(sp.diff(ratio8, u)) == 0,
    f"disc/(u^2-Lambda^4)^2 = {ratio8} (independent of u)")
# the double zeros are exactly at u = +- Lambda^2.
chk("CHK-0-5-8 disc(+Lambda^2)=0", sp.simplify(disc8.subs(u, Lam**2)) == 0, "vanishes at +Lambda^2")
chk("CHK-0-5-8 disc(-Lambda^2)=0", sp.simplify(disc8.subs(u, -Lam**2)) == 0, "vanishes at -Lambda^2")
# the multiplicity is 2 (double) at each root: (u-Lambda^2) divides disc but (u-Lambda^2)^3 does not.
quo = sp.simplify(disc8 / (u - Lam**2)**2)
chk("CHK-0-5-8 double root at +Lambda^2", sp.simplify(quo.subs(u, Lam**2)) != 0,
    "the +Lambda^2 zero of the discriminant is exactly double (matches (u^2-Lambda^4)^2)")
chk("CHK-0-5-8 disc(0)!=0", sp.simplify(disc8.subs(u, 0)) != 0, "the origin u=0 is not singular")
# falsifiers
# a curve whose discriminant is NOT (u^2-Lambda^4)^2: y^2=(x^2-Lambda^4)(x-u)+x has a different disc.
xs8b = sp.symbols("x")
other = sp.expand((xs8b**2 - Lam**4) * (xs8b - u) + xs8b)
disc_other = sp.discriminant(other, xs8b)
falsifier("F8-wrong-disc-form",
          sp.simplify(disc_other / (u**2 - Lam**4)**2 - ratio8) == 0,
          "a perturbed curve has a discriminant that is NOT proportional to (u^2-Lambda^4)^2")
falsifier("F8-singular-at-origin", sp.simplify(disc8.subs(u, 0)) == 0,
          "the pinned curve is regular at u=0; a discriminant vanishing there is rejected")

# ===================== CHK-0-5-9  (N2-7: matter central charge + decoupling) =
m1, m2 = sp.symbols("m1 m2")
s1, s2 = sp.symbols("s1 s2", integer=True)
Zm = N.central_charge_matter(a, aD, ne, nm, [s1, s2], [m1, m2])
chk("CHK-0-5-9 Z = n_e a + n_m a_D + sum s_f m_f",
    sp.expand(Zm - (ne * a + nm * aD + s1 * m1 + s2 * m2)) == 0, f"Z = {Zm}")
# linearity in (n_e, n_m, s_f): doubling the charges doubles Z (masses fixed).
Zm2 = N.central_charge_matter(a, aD, 2 * ne, 2 * nm, [2 * s1, 2 * s2], [m1, m2])
chk("CHK-0-5-9 Z linear in charges", sp.simplify(Zm2 - 2 * Zm) == 0, "Z(2 charges) = 2 Z")
# the mass term is present (not dropped): coefficient of m1 is exactly s1.
chk("CHK-0-5-9 mass term present", sp.simplify(Zm.coeff(m1) - s1) == 0,
    "the flavor mass term s_f m_f is in the central charge")
# SU(2) decoupling: Lambda_{Nf-1}^{4-(Nf-1)} = m Lambda_{Nf}^{4-Nf}, exponent bookkeeping.
LamN = sp.symbols("Lambda_Nf", positive=True)
for Nf in (1, 2, 3, 4):
    el, eh, rhs = N.decoupling_scale_relation(m1, LamN, Nf)
    chk(f"CHK-0-5-9 decoupling exp Nf={Nf}", el == 4 - (Nf - 1) and eh == 4 - Nf,
        f"Nf={Nf}: lhs exp 4-(Nf-1)={el}, rhs exp 4-Nf={eh}")
# the exponents step by one (the b0 = 4 - Nf bookkeeping): el(Nf) - eh(Nf) = 1 always.
chk("CHK-0-5-9 exponent step = 1",
    all(N.decoupling_scale_relation(m1, LamN, k)[0] - N.decoupling_scale_relation(m1, LamN, k)[1] == 1
        for k in (1, 2, 3, 4)),
    "the decoupling exponent drops by exactly one flavor unit per decoupled hyper")
# falsifiers
falsifier("F9-Z-drops-mass",
          sp.simplify(N.central_charge_matter(a, aD, ne, nm, [s1, s2], [m1, m2]) - (ne * a + nm * aD)) == 0,
          "the matter central charge keeps the mass term sum s_f m_f; dropping it is rejected")
falsifier("F9-wrong-decoupling-exp",
          N.decoupling_scale_relation(m1, LamN, 2)[1] == 4 - (2 - 1),
          "the rhs scale exponent is 4-Nf, NOT 4-(Nf-1); a wrong decoupling exponent is rejected")

# ===================== CHK-0-5-10  (N2-9: hyperkahler quotient dim_H = N-1) ==
for Nv in (1, 2, 3, 5):
    chk(f"CHK-0-5-10 dim_H(N={Nv}) = N-1", N.u1_higgs_quaternionic_dim(Nv) == Nv - 1,
        f"U(1) with {Nv} hypers: dim_H = {N.u1_higgs_quaternionic_dim(Nv)} (= {Nv}-1)")
# N=2 is the A_1 / T*P^1 (dim_H = 1).
chk("CHK-0-5-10 N=2 is T*P^1 (dim_H=1)", N.u1_higgs_quaternionic_dim(2) == 1,
    "U(1) with 2 hypers: dim_H = 1, the A_1 / T*P^1 Higgs branch")
# the constraint count: mu_C (2 real) + mu_R (1 real) = 3, gauge = 1, total removed = 4 = one quaternion.
cR, rR, tot = N.u1_moment_map_constraint_count()
chk("CHK-0-5-10 constraint count", (cR, rR, tot) == (2, 1, 3),
    "mu_C = 2 real, mu_R = 1 real, total 3 moment-map constraints")
chk("CHK-0-5-10 4 real removed per quaternion",
    4 * 3 - 3 - 1 == 4 * (3 - 1),
    "4N - 3 - 1 = 4(N-1): three moment-map + one gauge = one quaternion removed")
# falsifiers
falsifier("F10-dim-is-N",
          N.u1_higgs_quaternionic_dim(3) == 3,
          "dim_H = N-1 (after the quotient + constraints), NOT N (forgetting the quotient)")
# a wrong constraint count (2 instead of 3 moment maps) gives the wrong dimension.
def wrong_dim(Nh):
    return (4 * Nh - 2 - 1) // 4 if (4 * Nh - 2 - 1) % 4 == 0 else None
falsifier("F10-wrong-constraint-count",
          wrong_dim(2) == 1,
          "the hyperkahler quotient removes 3 (not 2) real moment-map constraints; a wrong count is rejected")

# ===================== CHK-0-5-11  (N2-10: N_f=4 marginal, b0=0) ============
chk("CHK-0-5-11 b0(N_f=4) = 0", N.su2_beta_b0(4) == 0,
    "SU(2) N_f=4: b0 = 2 N_c - N_f = 4 - 4 = 0 (marginal tau, no dynamical scale)")
chk("CHK-0-5-11 b0 = 2N_c - N_f", N.su2_beta_b0(4) == 2 * 2 - 4,
    "the one-loop coefficient is b0 = 2 N_c - N_f")
chk("CHK-0-5-11 N_f<4 has b0>0", all(N.su2_beta_b0(k) > 0 for k in (0, 1, 2, 3)),
    "N_f = 0,1,2,3 are asymptotically free (b0 > 0, a dynamical scale is generated)")
chk("CHK-0-5-11 only N_f=4 marginal among 0..4",
    [k for k in range(5) if N.su2_beta_b0(k) == 0] == [4],
    "among N_f = 0..4, only N_f = 4 is exactly marginal")
# falsifiers
falsifier("F11-b0-nonzero-at-4", N.su2_beta_b0(4) != 0,
          "SU(2) N_f=4 has b0 = 0 exactly; a nonzero b0 there is rejected (it would force a scale)")
falsifier("F11-N3-marginal", N.su2_beta_b0(3) == 0,
          "SU(2) N_f=3 has b0 = 1 > 0 (asymptotically free), it is NOT marginal")

# ===================== CHK-0-5-12  (N2-11: Argyres-Douglas scaling) =========
adim = N.argyres_douglas_dimensions()
chk("CHK-0-5-12 [z] = 2/5", adim["d_z"] == sp.Rational(2, 5), f"[z] = {adim['d_z']}")
chk("CHK-0-5-12 [x] = 3/5", adim["d_x"] == sp.Rational(3, 5), f"[x] = {adim['d_x']}")
chk("CHK-0-5-12 Delta(u) = 6/5", adim["Delta_u"] == sp.Rational(6, 5), f"Delta(u) = {adim['Delta_u']}")
# the SW differential has dimension 1: [lambda] = [x] + [z] = 3/5 + 2/5 = 1.
chk("CHK-0-5-12 [lambda] = [x]+[z] = 1", adim["d_x"] + adim["d_z"] == 1,
    "the SW differential lambda = x dz has mass dimension 1")
# the curve scaling 2[x] = 3[z] is satisfied.
chk("CHK-0-5-12 curve 2[x]=3[z]", 2 * adim["d_x"] == 3 * adim["d_z"],
    "the curve x^2 = z^3 (+ u) fixes 2[x] = 3[z]")
# Delta(u) is FRACTIONAL (not integer): a genuine interacting SCFT, not a free/Lagrangian point.
chk("CHK-0-5-12 Delta(u) fractional", not adim["Delta_u"].is_integer,
    "Delta(u) = 6/5 is NOT an integer: a genuine interacting (non-free) N=2 SCFT")
# falsifiers
falsifier("F12-integer-dimension", adim["Delta_u"].is_integer,
          "a Coulomb-branch operator of INTEGER dimension would be a free/Lagrangian point, not AD")
# a wrong scaling (treating lambda = dz, i.e. [lambda]=[z]) gives the wrong solution.
dz_w, dx_w, du_w = sp.symbols("d_z d_x d_u", positive=True)
sol_w = sp.solve([sp.Eq(dz_w, 1), sp.Eq(2 * dx_w, 3 * dz_w), sp.Eq(du_w, 2 * dx_w)],
                 [dx_w, dz_w, du_w], dict=True)[0]
falsifier("F12-wrong-scaling", sp.nsimplify(sol_w[du_w]) == sp.Rational(6, 5),
          "mis-assigning [lambda]=[z] gives Delta(u)=3, NOT 6/5; the wrong scaling solution is rejected")

# ===================== CHK-0-5-13  (N2-add-1: N=2 -> N=1 scale matching) ====
# Integrating out the adjoint chiral of mass m jumps b0 from 2N_c to 3N_c, so
# Lambda_{N=1}^{3N_c} = m^{N_c} Lambda_{N=2}^{2N_c}.  The m-power is DERIVED as the jump.
for Nc in (2, 3, 4):
    sm = N.n2_to_n1_scale_matching(Nc)
    chk(f"CHK-0-5-13 b0 jump 2Nc->3Nc (Nc={Nc})",
        sm["b0_N2"] == 2 * Nc and sm["b0_N1"] == 3 * Nc,
        f"b0: N=2 {sm['b0_N2']} -> N=1 {sm['b0_N1']}")
    chk(f"CHK-0-5-13 m-power = Nc (Nc={Nc})", sm["m_power"] == Nc,
        f"the exponent of m is the jump 3Nc-2Nc = {sm['m_power']} (expected {Nc})")
    # anti-vacuous: the m-power must equal the b0 JUMP the same dict reports, not just Nc.
    # (If the engine hard-coded m_power=Nc while the b0 fields said otherwise, this fails.)
    chk(f"CHK-0-5-13 m-power = b0 jump (Nc={Nc})",
        sm["m_power"] == sm["b0_N1"] - sm["b0_N2"],
        f"m-power {sm['m_power']} must be the reported jump b0_N1-b0_N2 = {sm['b0_N1']-sm['b0_N2']}")
    chk(f"CHK-0-5-13 exponents (Nc={Nc})",
        sm["lhs_exp"] == 3 * Nc and sm["rhs_exp"] == 2 * Nc,
        f"Lambda_N1^{{{sm['lhs_exp']}}} = m^{{{sm['m_power']}}} Lambda_N2^{{{sm['rhs_exp']}}}")
chk("CHK-0-5-13 SU(2): Lam_N1^6 = m^2 Lam_N2^4",
    N.n2_to_n1_scale_matching_su2() == (6, 2, 4),
    f"SU(2) worked case {N.n2_to_n1_scale_matching_su2()} (expected (6,2,4))")
# falsifiers
falsifier("F13-mpower-not-Nc", N.n2_to_n1_scale_matching(3)["m_power"] != 3,
          "the m-exponent is exactly N_c (the b0 jump); any other power is rejected")
falsifier("F13-su2-wrong", N.n2_to_n1_scale_matching_su2() == (6, 1, 4),
          "SU(2) gives m^2 (not m^1); the N_c=2 exponent must be 2")

# ===================== CHK-0-5-14  (N2-add-2: general N=2 b0) ===============
# b0 = 2 h^v(G) - sum T(R_i) must specialize to the SU(2) window value 4 - N_f.
for Nf in range(5):
    chk(f"CHK-0-5-14 general b0 = SU(2) window (N_f={Nf})",
        N.n2_b0_su2_from_general(Nf) == N.su2_beta_b0(Nf),
        f"general 2h^v - sum T = {N.n2_b0_su2_from_general(Nf)} = su2_beta_b0 = {N.su2_beta_b0(Nf)}")
chk("CHK-0-5-14 h^v(SU2) term = 4", N.n2_b0_general(2, []) == 4,
    "the pure-gauge term 2 h^v(SU(2)) = 2*2 = 4")
chk("CHK-0-5-14 each fund hyper subtracts 1",
    N.n2_b0_general(2, [1, 1, 1]) == 4 - 3,
    "each fundamental hyper (T=1 in this normalization) lowers b0 by 1")
# falsifiers
falsifier("F14-wrong-hdual", N.n2_b0_general(3, []) == 4,
          "SU(2) has h^v=2 so the gauge term is 4; using h^v=3 (i.e. 6) is rejected")
falsifier("F14-hyper-adds", N.n2_b0_general(2, [-1]) == N.n2_b0_general(2, [1]),
          "a hyper SUBTRACTS T(R) from b0; flipping the sign changes the answer")

# ===================== CHK-0-5-15  (N2-add-4: wall-crossing triangle) =======
# Central-charge additivity Z_{g1+g2} = Z_{g1}+Z_{g2}, then |Z1+Z2| <= |Z1|+|Z2|
# with equality iff arg Z1 = arg Z2 (the marginal-stability wall).
Zsum, Z1pZ2 = N.bps_Z_additive(a, aD, (1, 0), (0, 1))
chk("CHK-0-5-15 Z additive", sp.simplify(Zsum - Z1pZ2) == 0,
    "Z is linear in the charge: Z_{g1+g2} = Z_{g1} + Z_{g2}")
# misaligned: arg differ -> strict inequality, no equality
lhs_m, rhs_m, le_m, al_m, eq_m = N.bps_triangle(1 + 0j, 0 + 1j)
chk("CHK-0-5-15 misaligned: strict <", le_m and not eq_m and not al_m,
    f"|1+i| = {lhs_m:.4f} < 1+1 = {rhs_m:.4f}: not BPS-aligned, no marginal wall")
# aligned: same phase -> equality
lhs_a, rhs_a, le_a, al_a, eq_a = N.bps_triangle(1 + 1j, 2 + 2j)
chk("CHK-0-5-15 aligned: equality", le_a and eq_a and al_a,
    f"arg(1+i)=arg(2+2i): |sum| = {lhs_a:.4f} = {rhs_a:.4f}, the marginal-stability wall")
# anti-vacuous: the equality flag and the alignment flag are computed independently; over a
# spread of inputs they must AGREE (equality holds iff the phases align), and the inequality
# must always hold. A pair that aligns + a pair that does not + a degenerate-zero pair.
_tri_cases = [(1 + 1j, 2 + 2j), (1 + 0j, 0 + 1j), (1 + 2j, 5 + 1j), (0j, 3 + 4j), (1 + 1j, 5 + 5j)]
chk("CHK-0-5-15 equality <=> alignment (independent flags agree)",
    all(N.bps_triangle(z1, z2)[4] == N.bps_triangle(z1, z2)[3] for (z1, z2) in _tri_cases),
    "the independently-computed equality flag and alignment flag agree on every sample pair")
chk("CHK-0-5-15 inequality always holds",
    all(N.bps_triangle(z1, z2)[2] for (z1, z2) in _tri_cases),
    "|Z1+Z2| <= |Z1|+|Z2| on every sample pair")
# falsifiers
falsifier("F15-misaligned-equality", N.bps_triangle(1 + 0j, 0 + 1j)[4],
          "for misaligned charges the triangle inequality is STRICT; equality there is rejected")
falsifier("F15-aligned-not-equal", not N.bps_triangle(1 + 1j, 3 + 3j)[4],
          "for aligned charges equality MUST hold; a strict inequality there is rejected")

# ===================== CHK-0-5-16  (N2-add-5: A_1 invariant ring) ===========
# U(1) with 2 hypers at zero FI: invariants X=Q1Q2t, Y=Q2Q1t, Z=Q1Q1t obey the
# A_1 relation XY + Z^2 = 0 ON the constraint mu_C = Q1Q1t + Q2Q2t = 0.
res_A1, holds_A1 = N.u1_two_hyper_A1_relation()
chk("CHK-0-5-16 A_1 relation XY+Z^2=0", holds_A1 and res_A1 == 0,
    f"on mu_C=0 the mesonic invariants obey XY + Z^2 = 0 (residual {res_A1})")
# anti-vacuous: recompute XY+Z^2 INDEPENDENTLY in the check at sample points on the
# constraint mu_C = Q1 Q1t + Q2 Q2t = 0, so a hard-coded residual=0 cannot pass.
def _A1_residual_at(Q1v, Q2v, Q1tv):
    Q2tv = -sp.Rational(Q1v * Q1tv, Q2v)        # impose mu_C = 0
    Xv = Q1v * Q2tv
    Yv = Q2v * Q1tv
    Zv = Q1v * Q1tv
    return sp.simplify(Xv * Yv + Zv**2)
chk("CHK-0-5-16 A_1 holds at sample points (independent)",
    all(_A1_residual_at(q1, q2, q1t) == 0
        for (q1, q2, q1t) in [(1, 1, 1), (2, 3, 5), (3, 1, -4), (2, -5, 7)]),
    "XY+Z^2 recomputed in the check (not from the engine) vanishes on mu_C=0 at four points")
# engine-coupled: the relation vanishes ONLY after the mu_C=0 substitution. Off the
# constraint the engine returns a NONZERO residual (= Zc * mu_C); a hard-coded residual=0
# would fail this branch, so the check is sensitive to the derivation path, not just the value.
res_off, holds_off = N.u1_two_hyper_A1_relation(impose_constraint=False)
chk("CHK-0-5-16 off-constraint residual nonzero (engine derivation)",
    (not holds_off) and sp.simplify(res_off) != 0,
    f"without mu_C=0 the engine's XY+Z^2 = {res_off} is NOT identically zero")
chk("CHK-0-5-16 N=2 Higgs complex dim 2", N.u1_higgs_complex_dim(2) == 2,
    "the A_1 surface XY+Z^2=0 is a 2-complex-dim hypersurface = 2(N-1) at N=2")
chk("CHK-0-5-16 dim_C = 2(N-1)",
    all(N.u1_higgs_complex_dim(n) == 2 * (n - 1) for n in (1, 2, 3, 4, 5)),
    "U(1) with N hypers: complex dim = 2 dim_H = 2(N-1)")
# falsifiers
falsifier("F16-relation-without-constraint",
          N.u1_two_hyper_A1_relation(impose_constraint=False)[1],
          "OFF the mu_C=0 constraint the engine's XY+Z^2 does NOT vanish; the constraint is load-bearing")
falsifier("F16-dim-equals-N", N.u1_higgs_complex_dim(2) == 4,
          "the complex dim is 2(N-1)=2 at N=2 (the gauge quotient + moment maps remove the rest), not 2N")

# ===================== CHK-0-5-17  (N2-new-1: N=2 SCFT central charges) =====
# a=(5n_v+n_h)/24, c=(2n_v+n_h)/12; free vector (1,0)->(5/24,1/6); free hyper (0,1)->
# (1/24,1/12); SU(2) Nf=4 -> (23/24,7/6); N=4 SYM (n_v=n_h) -> a=c=dimG/4.
av, cv = N.n2_central_charges(1, 0)
chk("CHK-0-5-17 free vector a=5/24,c=1/6", av == sp.Rational(5, 24) and cv == sp.Rational(1, 6),
    f"free N=2 vector: a={av}, c={cv}")
ah, ch_ = N.n2_central_charges(0, 1)
chk("CHK-0-5-17 free hyper a=1/24,c=1/12", ah == sp.Rational(1, 24) and ch_ == sp.Rational(1, 12),
    f"free N=2 hyper: a={ah}, c={ch_}")
nv4, nh4, a4, c4 = N.n2_central_charges_su2_nf4()
chk("CHK-0-5-17 SU(2) Nf=4 content", nv4 == 3 and nh4 == 8,
    f"SU(2) Nf=4: n_v=dim SU(2)={nv4}, n_h=4*2={nh4}")
chk("CHK-0-5-17 SU(2) Nf=4 a=23/24", a4 == sp.Rational(23, 24), f"a = {a4}")
chk("CHK-0-5-17 SU(2) Nf=4 c=7/6", c4 == sp.Rational(7, 6), f"c = {c4}")
# N=4 SYM degeneracy a=c=dimG/4
for dimG in (3, 8, 15):       # SU(2),SU(3),SU(4): dimG = N^2-1
    a_n4, c_n4 = N.n2_central_charges_n4_sym(dimG)
    chk(f"CHK-0-5-17 N=4 a=c=dimG/4 (dimG={dimG})",
        a_n4 == c_n4 == sp.Rational(dimG, 4),
        f"N=4 SYM: a=c={a_n4} = dimG/4")
# falsifiers
falsifier("F17-a-equals-c-generic", N.n2_central_charges(3, 8)[0] == N.n2_central_charges(3, 8)[1],
          "a=c only when n_v=n_h (N=4); for SU(2) Nf=4 (n_v=3,n_h=8) a != c, so a=c there is rejected")
falsifier("F17-wrong-vector-coeff", N.n2_central_charges(1, 0)[0] == sp.Rational(2, 24),
          "the a-coefficient of a free vector is 5/24, not 2/24; the wrong coefficient is rejected")
falsifier("F17-n4-not-degenerate", N.n2_central_charges_n4_sym(8)[0] != N.n2_central_charges_n4_sym(8)[1],
          "N=4 SYM has a=c exactly (n_v=n_h); a non-degeneracy there is rejected")

# ===================== CHK-0-5-18  (N2-new-4: Shapere-Tachikawa 2a-c) ======
# 2a-c = (1/4) sum_i (2 Delta_i - 1). SU(2) Nf=4: one Coulomb op Delta=2 -> 3/4, which
# must equal 2a-c from (a,c)=(23/24,7/6). AD Delta(u)=6/5 -> 7/20 (geometry-fixed even
# though a,c route).
_, _, a_nf4, c_nf4 = N.n2_central_charges_su2_nf4()
st_nf4 = N.shapere_tachikawa_2a_minus_c([2])           # one Coulomb op, Delta=2
chk("CHK-0-5-18 ST relation SU(2) Nf=4", st_nf4 == sp.Rational(3, 4),
    f"2a-c = (1/4)(2*2-1) = {st_nf4}")
chk("CHK-0-5-18 ST matches a,c (SU(2) Nf=4)", 2 * a_nf4 - c_nf4 == st_nf4,
    f"2a-c from (a,c)=(23/24,7/6) is {2*a_nf4-c_nf4} = ST value {st_nf4}")
# the AD Coulomb dimension comes from the engine (not hard-coded), feeding the ST relation
ad_delta = N.argyres_douglas_dimensions()["Delta_u"]   # = 6/5
st_ad = N.shapere_tachikawa_2a_minus_c([ad_delta])
chk("CHK-0-5-18 ST relation AD", st_ad == sp.Rational(7, 20),
    f"2a-c = (1/4)(2*(6/5)-1) = {st_ad} (Delta(u)={ad_delta} from the AD engine)")
# N=4 SYM degeneracy through ST: a=c so 2a-c=a=dimG/4; Coulomb dims of SU(2) N=4 = {2}
chk("CHK-0-5-18 ST consistent with N=4 a=c",
    2 * N.n2_central_charges_n4_sym(3)[0] - N.n2_central_charges_n4_sym(3)[1]
    == N.n2_central_charges_n4_sym(3)[0],
    "for N=4 (a=c), 2a-c = a, an internal consistency of the central-charge relations")
# falsifiers
falsifier("F18-no-minus-one", N.shapere_tachikawa_2a_minus_c([2]) == sp.Rational(1, 4) * (2 * 2),
          "the ST sum is (2 Delta - 1), not 2 Delta; dropping the -1 gives 1 != 3/4, rejected")
falsifier("F18-ad-integer", N.shapere_tachikawa_2a_minus_c([N.argyres_douglas_dimensions()["Delta_u"]]).is_integer,
          "the AD 2a-c = 7/20 is fractional (from the fractional Delta(u)=6/5); an integer value is rejected")

# ===================== CHK-0-5-19  (N2-new-5: monopole-condensation F-terms) =
# W = sqrt(2) A_D M Mtilde + m u(A_D): dW/dM = sqrt(2) A_D Mtilde forces A_D=0 in a vacuum
# with M,Mtilde != 0; dW/dA_D = 0 then gives M Mtilde = -(m/sqrt2) u'(0) != 0 (condensation).
mc = N.monopole_condensation_fterms()
chk("CHK-0-5-19 dW/dM = sqrt(2) A_D Mtilde",
    sp.simplify(mc["dW_dM"] - sp.sqrt(2) * sp.Symbol("A_D") * sp.Symbol("Mtilde")) == 0,
    f"dW/dM = {mc['dW_dM']}")
chk("CHK-0-5-19 vacuum forces A_D = 0", mc["AD_vac"] == [0],
    f"the M/Mtilde F-terms vanish with M,Mtilde != 0 only at A_D = {mc['AD_vac']}")
chk("CHK-0-5-19 condensate M Mtilde = -(m/sqrt2) u'",
    sp.simplify(mc["condensate"] - (-sp.sqrt(2) * sp.Symbol("m") * sp.Symbol("uprime") / 2)) == 0,
    f"M Mtilde = {mc['condensate']} (the dual Meissner condensate)")
chk("CHK-0-5-19 monopole condenses (nonzero)", mc["condenses"],
    "M Mtilde != 0 when u'(0) != 0: the monopole condenses, confinement by the dual Meissner effect")
# falsifier: if u'(0) were 0 the condensate would vanish; u'!=0 at the monopole point is load-bearing
falsifier("F19-no-condensate-needs-uprime",
          sp.simplify(mc["condensate"].subs(sp.Symbol("uprime"), 0)) != 0,
          "the condensate is proportional to u'(0); setting u'=0 gives M Mtilde=0 (no condensation), rejected")

# ===================== CHK-0-5-20  (N2-new-6: SU(N) conformal central charges) =
# SU(N) with N_f=2N hypers (conformal): a=(7N^2-5)/24, c=(2N^2-1)/6; N=2 -> (23/24,7/6).
for Nn in (2, 3, 4):
    nv, nh, aN, cN = N.n2_central_charges_suN_conformal(Nn)
    chk(f"CHK-0-5-20 SU({Nn}) content n_v,n_h", nv == Nn**2 - 1 and nh == 2 * Nn**2,
        f"SU({Nn}): n_v={nv}=N^2-1, n_h={nh}=2N^2 (2N fund hypers)")
    chk(f"CHK-0-5-20 SU({Nn}) a=(7N^2-5)/24", aN == sp.Rational(7 * Nn**2 - 5, 24), f"a={aN}")
    chk(f"CHK-0-5-20 SU({Nn}) c=(2N^2-1)/6", cN == sp.Rational(2 * Nn**2 - 1, 6), f"c={cN}")
chk("CHK-0-5-20 N=2 reproduces (23/24,7/6)",
    N.n2_central_charges_suN_conformal(2)[2:] == (sp.Rational(23, 24), sp.Rational(7, 6)),
    "the SU(N) family at N=2 is the SU(2) N_f=4 theory")
# conformal condition b0 = 2N - N_f = 0 with N_f = 2N
chk("CHK-0-5-20 family is conformal (b0=0)", all(N.su2_beta_b0(2 * k, Nc=k) == 0 for k in (2, 3, 4)),
    "SU(N) with N_f=2N has b0 = 2N - 2N = 0, the marginal/conformal condition")
# falsifier: the simplified a-coefficient 7 is load-bearing (a free-field miscount would shift it)
falsifier("F20-wrong-family-a", N.n2_central_charges_suN_conformal(3)[2] == sp.Rational(7 * 9, 24),
          "a=(7N^2-5)/24 not 7N^2/24; dropping the -5 (the vector free-field offset) is rejected")

# ============================== REPORT =====================================
nfail = sum(1 for _, ok, _ in PASS if not ok)
nleak = sum(1 for _, ok, _ in FALS if not ok)
print(f"0.5: {len(PASS)-nfail}/{len(PASS)} checks PASS, {len(FALS)-nleak}/{len(FALS)} falsifiers fail-for-reason.")
sys.exit(1 if (nfail or nleak) else 0)


==> anc/code/ch05_4d_n2/checks/sanity_0_5.py <==
"""Form / dimension sanity for Section 5 (4D N=2): the central charge is linear in
the charges, the BPS mass is non-negative, the SW curve is degree 3 in x, tau is
dimensionless, the branch dimensions, and the 4 - N_f window. Extended (D-071) with: the
rank-r symplectic form + Dirac-pairing bilinearity, the one-loop tau/a_D dimension
bookkeeping, the matter central charge homogeneity, the hyperkahler dim_H = N-1 integrality,
and the Argyres-Douglas positive-rational scaling dimensions. Runs under /usr/bin/python3."""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "..", "_engine"))
import n2_dynamics as N
import sympy as sp

PASS = []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")

a, aD, x, u, Lam = sp.symbols("a a_D x u Lambda", positive=True)
ne, nm = sp.symbols("n_e n_m", integer=True)

# (1) the central charge Z = a n_e + a_D n_m is LINEAR in the charge vector (n_e, n_m).
Z = N.central_charge(a, aD, ne, nm)
Z2 = N.central_charge(a, aD, 2 * ne, 2 * nm)
chk("Z linear in charges", sp.simplify(Z2 - 2 * Z) == 0, "Z(2 n) = 2 Z(n)")
Zsum = N.central_charge(a, aD, ne + 1, nm - 1)
chk("Z additive in charges", sp.simplify(Zsum - (Z + a - aD)) == 0,
    "Z(n_e+1, n_m-1) = Z + a - a_D (linearity)")
chk("Z has no constant term", sp.simplify(N.central_charge(a, aD, 0, 0)) == 0,
    "Z vanishes at zero charge (no inhomogeneous piece)")

# (2) the BPS mass is non-negative and = sqrt(2)|Z| (mass dimension 1 = [a] = [a_D]).
M = N.bps_mass(a, aD, 1, 0)
chk("BPS mass non-negative", sp.Abs(complex(M.subs({a: 2}))) >= 0, "M = sqrt(2)|a| >= 0")
chk("BPS mass sqrt(2)|Z|", M == sp.sqrt(2) * sp.Abs(a), str(M))
# mass-dimension homogeneity: [a] = [a_D] = mass, charges dimensionless, so each Z
# term has the same dimension as M.
DIM = {"M": 1, "a": 1, "a_D": 1, "n_e": 0, "n_m": 0}
z_terms = [DIM["a"] + DIM["n_e"], DIM["a_D"] + DIM["n_m"]]
chk("Z terms homogeneous", len(set(z_terms)) == 1, f"Z term dims {z_terms}")
chk("[Z] = [M] = 1", z_terms[0] == DIM["M"] == 1, "the BPS bound is between mass-dimension-1 quantities")

# (3) the SW curve is degree 3 in x (a genus-one family); y^2 ~ cubic.
rhs = N.su2_curve_rhs(x, u, Lam)
chk("curve degree 3 in x", sp.degree(sp.Poly(rhs, x)) == 3, "y^2 = cubic(x): an elliptic family")
chk("curve degree 1 in u", sp.degree(sp.Poly(rhs, u)) == 1, "the curve is affine-linear in u")

# (4) tau is dimensionless: tau = theta/(2 pi) + 4 pi i / g^2; theta and g^2 are
# dimensionless in 4d, so tau is a pure number (lives in the upper half plane).
theta, g = sp.symbols("theta g", positive=True)
tau = N.tau_complexified(theta, g)
chk("tau imaginary part 4 pi / g^2", sp.simplify(sp.im(tau.subs(theta, 0)) - 4 * sp.pi / g**2) == 0,
    "Im tau = 4 pi / g^2 > 0")
chk("tau real part theta/2pi", sp.simplify(tau.subs(g, sp.oo) - theta / (2 * sp.pi)) == 0,
    "Re tau = theta/(2 pi)")

# (5) branch dimensions: the Coulomb branch is complex-dim = rank (SU(2): 1) and is
# special-Kahler (NOT hyperkahler); the Higgs branch is hyperkahler.
chk("Coulomb dim = rank (SU(2)=1)", N.coulomb_complex_dim(1) == 1, "complex dimension 1 for SU(2)")
chk("Coulomb dim = rank (general)", all(N.coulomb_complex_dim(r) == r for r in range(1, 6)),
    "the Coulomb-branch complex dimension equals the rank")
chk("Coulomb special-Kahler not hyperkahler", N.coulomb_is_hyperkahler() is False,
    "the Coulomb branch is special-Kahler; the Higgs branch is hyperkahler (M-051)")
chk("Higgs is hyperkahler", N.higgs_is_hyperkahler() is True,
    "the Higgs branch carries three complex structures (eight supercharges)")
# falsifier-style: the Coulomb dim is the RANK, not |Gamma| (the orbifold order).
chk("Coulomb dim is rank not |Gamma|", N.coulomb_complex_dim(1) == 1 and N.coulomb_complex_dim(1) != 8,
    "for SU(2) the Coulomb branch is 1-dim (rank), not |Gamma|-dim")

# (6) the one-loop window: b_0 = 4 - N_f; N_f < 4 AF, N_f = 4 SCFT.
chk("4 - N_f window", [N.su2_beta_b0(k) for k in range(5)] == [4, 3, 2, 1, 0],
    "b_0(N_f) = 4,3,2,1,0 for N_f = 0..4")
chk("N_f=4 not AF", N.su2_beta_b0(4) == 0, "SU(2) N_f=4 is superconformal (b_0=0), not asymptotically free")
chk("N_f<4 AF", all(N.su2_beta_b0(k) > 0 for k in (0, 1, 2, 3)),
    "pure SU(2) and N_f=1,2,3 are asymptotically free")

# (7) the monodromies and SL(2,Z) generators are 2x2 integer det-1 matrices.
for nm_, M in [("S", N.S_GEN), ("T", N.T_GEN), ("M_m", N.M_MONOPOLE),
               ("M_d", N.M_DYON), ("M_inf", N.M_INFINITY)]:
    chk(f"{nm_} is 2x2 det-1 integer", M.shape == (2, 2) and M.det() == 1
        and all(e.is_integer for e in M), f"{nm_} = {M.tolist()}")

# (8) the rank-r symplectic form is a square 2r x 2r antisymmetric integer matrix of det 1;
# the Dirac pairing is bilinear (homogeneous degree 1 in each charge slot).
for r in (1, 2, 3):
    J = N.symplectic_form(r)
    chk(f"J({r}) shape 2r x 2r", J.shape == (2 * r, 2 * r), f"J is {J.shape}")
    chk(f"J({r}) antisymmetric det 1 integer", J.T == -J and J.det() == 1 and N.is_integer_matrix(J),
        f"symplectic form rank {r}")
nep, nmp = sp.symbols("n_ep n_mp", integer=True)
p1 = N.dirac_pairing([ne, nm], [nep, nmp], 1)
p2 = N.dirac_pairing([2 * ne, 2 * nm], [nep, nmp], 1)
chk("Dirac pairing bilinear (degree 1 left)", sp.simplify(p2 - 2 * p1) == 0, "linear in the left charge")
chk("Dirac pairing vanishes on a self-pair", N.dirac_pairing([ne, nm], [ne, nm], 1) == 0,
    "<gamma, gamma> = 0 (antisymmetry)")

# (9) one-loop tau is dimensionless (a is mass-1, Lambda mass-1, so a^2/Lambda^2 is the
# dimensionless log argument); a_D has mass dimension 1 (like a).
a2, Lam2 = sp.symbols("a Lambda", positive=True)
tau1 = N.su2_tau_oneloop(a2, Lam2)
arg = a2**2 / Lam2**2
chk("one-loop log argument dimensionless", sp.simplify(sp.degree(sp.Poly(a2**2, a2)) - sp.degree(sp.Poly(Lam2**2, Lam2))) == 0,
    "a^2/Lambda^2 has equal mass powers in numerator/denominator: dimensionless")
chk("one-loop tau has the log structure", tau1.has(sp.log(arg)), "tau = (i/pi)(ln(a^2/Lambda^2)+3)")
aD1 = N.su2_aD_oneloop(a2, Lam2)
chk("a_D carries one power of a", sp.simplify(aD1 / a2).has(sp.log(arg)) or aD1.has(a2),
    "a_D = (i/pi) a (ln+1) is degree 1 in a times a dimensionless factor")

# (10) the matter central charge keeps every term mass-dimension 1: [a]=[a_D]=[m_f]=1,
# charges (n_e,n_m,s_f) dimensionless.
DIMm = {"a": 1, "a_D": 1, "m": 1, "n_e": 0, "n_m": 0, "s": 0}
zterms = [DIMm["n_e"] + DIMm["a"], DIMm["n_m"] + DIMm["a_D"], DIMm["s"] + DIMm["m"]]
chk("matter-Z terms homogeneous dim 1", len(set(zterms)) == 1 and zterms[0] == 1,
    f"every term of Z = n_e a + n_m a_D + s m has mass dimension {zterms[0]}")
# the decoupling exponents 4 - Nf are non-negative for Nf <= 4 (a sensible scale matching).
LamN = sp.symbols("Lambda_Nf", positive=True)
m_ = sp.symbols("m", positive=True)
chk("decoupling exponents non-negative for Nf<=4",
    all(N.decoupling_scale_relation(m_, LamN, k)[1] >= 0 for k in (1, 2, 3, 4)),
    "4 - Nf >= 0 for Nf = 1..4")

# (11) the hyperkahler quotient dim_H = N-1 is a non-negative integer for N >= 1, and the
# real dimension 4(N-1) is a multiple of 4 (a quaternionic-Kahler real dimension).
for Nv in (1, 2, 3, 4):
    dH = N.u1_higgs_quaternionic_dim(Nv)
    chk(f"dim_H(N={Nv}) integer >= 0", isinstance(dH, int) and dH >= 0, f"dim_H = {dH}")
    chk(f"real dim 4(N-1) multiple of 4 (N={Nv})", (4 * dH) % 4 == 0, f"real dim = {4*dH}")
cR, rR, tot = N.u1_moment_map_constraint_count()
chk("moment-map constraints sum", cR + rR == tot == 3, "mu_C (2) + mu_R (1) = 3")

# (12) the N_f=4 marginal point: b0 = 0 sits at the boundary of the AF window; and the
# AD scaling dimensions are positive rationals summing correctly.
chk("N_f=4 boundary of AF window", N.su2_beta_b0(4) == 0 and N.su2_beta_b0(3) == 1,
    "b0 steps 1,0 at N_f = 3,4 (the edge of asymptotic freedom)")
adim = N.argyres_douglas_dimensions()
chk("AD dimensions positive", all(adim[k] > 0 for k in ("d_z", "d_x", "Delta_u")),
    f"[z]={adim['d_z']}, [x]={adim['d_x']}, Delta(u)={adim['Delta_u']} all > 0")
chk("AD [lambda] = 1", adim["d_x"] + adim["d_z"] == 1, "the SW differential is mass dimension 1")
chk("AD Delta(u) > 1 (above unitarity free value)", adim["Delta_u"] > 1,
    "Delta(u) = 6/5 > 1: an interacting Coulomb-branch operator")

n = sum(1 for _, ok, _ in PASS if not ok)
print(f"0.5 sanity: {len(PASS)-n}/{len(PASS)} PASS.")
sys.exit(1 if n else 0)


==> anc/code/ch06_3d/checks/cas_0_6.py <==
"""CAS (sympy / mpmath) ground-truth for Section 6 (3D SUSY field theories):
the BKW monopole dimension done exact-symbolically over the SQED matter content, the
one-loop function ell(z) and its closed-form derivative ell'(z) = -pi z cot(pi z), the
F-maximization free chiral extremum SOLVED, the parity-anomaly index arithmetic, the
ABJM N^{3/2} free energy, the Aharony / Giveon-Kutasov rank maps as exact integer
arithmetic, and the Coulomb ring xy = z^{N_f} = C^2/Z_{N_f}. Runs under /usr/bin/python3
(sympy + mpmath)."""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "..", "_engine"))
import n3_3d_dynamics as E
import sympy as sp
import mpmath as mp

PASS = []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")

x, y, z = sp.symbols("x y z")
m = sp.symbols("m", integer=True)
Delta = sp.symbols("Delta", positive=True)

# ---- the topological current normalization (exact) --------------------------
chk("flux quantum = 2 pi", sp.simplify(E.flux_quantum() - 2 * sp.pi) == 0, str(E.flux_quantum()))
chk("basic monopole U(1)_J charge = 1", E.basic_monopole_topological_charge() == 1,
    "j_J = *F/2pi: one flux quantum -> charge 1")
chk("charge linear in flux", E.topological_charge(3 * E.flux_quantum()) == 3,
    "q_J = flux/(2 pi) is linear: three quanta -> charge 3")

# ---- the BKW monopole dimension over the SQED matter content (exact) --------
# Delta(m) = (1/2) sum_i (1-Delta_i) sum_rho |rho(m)| - sum_{alpha>0} |alpha(m)|.
# SQED N_f flavors = 2 N_f chirals of charge +-1, no positive roots (abelian).
for Nf in range(1, 7):
    val = E.sqed_monopole_dimension(Nf, sp.Rational(1, 2), 1)
    chk(f"Delta(1)=N_f/2 exact (N_f={Nf})", val == sp.Rational(Nf, 2),
        f"SQED N_f={Nf} at Delta_i=1/2: Delta(1) = {val}")
# the general m-dependence Delta(m) = (N_f/2)|m| (linear in |m|), symbolic.
Dm = E.sqed_monopole_dimension(3, sp.Rational(1, 2), m)
chk("Delta(m) = (N_f/2)|m| (N_f=3)", sp.simplify(Dm - sp.Rational(3, 2) * sp.Abs(m)) == 0, str(Dm))
# the Delta_i-dependence: Delta(1) = N_f (1 - Delta_i) [since (1/2)(1-Delta_i)(2 N_f)|1|].
Di = sp.symbols("Delta_i", positive=True)
Dgen = E.sqed_monopole_dimension(2, Di, 1)
chk("Delta(1) = N_f(1-Delta_i)", sp.simplify(Dgen - 2 * (1 - Di)) == 0,
    f"SQED N_f=2: Delta(1) = {Dgen} = N_f(1-Delta_i); at Delta_i=1/2 it is N_f/2=1")
# the gaugino term is SEPARATE and SUBTRACTS: SU(2)-style one positive root alpha=2.
D_no = E.monopole_dimension([(sp.Rational(1, 2), [+1]), (sp.Rational(1, 2), [-1])], [], 1)
D_ro = E.monopole_dimension([(sp.Rational(1, 2), [+1]), (sp.Rational(1, 2), [-1])], [2], 1)
chk("gaugino term subtracts |alpha(m)|", sp.simplify((D_no - D_ro) - 2) == 0,
    f"positive root alpha=2 lowers Delta by |alpha(1)|=2: {D_no} - {D_ro}")
# flux attachment q = k m (exact).
for k, mm in [(1, 1), (2, 3), (-2, 4)]:
    chk(f"flux attach q=k m (k={k},m={mm})", E.flux_attached_gauge_charge(k, mm) == k * mm,
        f"q_gauge = {E.flux_attached_gauge_charge(k, mm)}")

# ---- the one-loop function ell(z) and its derivative (exact identity) --------
# ell'(z) = -pi z cot(pi z) on the real axis; verify at rational points to high precision.
zz = sp.symbols("z")
ell_expr = E.ell(zz)
for zval in (sp.Rational(1, 4), sp.Rational(1, 3), sp.Rational(2, 5), sp.Rational(3, 8)):
    d = complex(sp.diff(ell_expr, zz).subs(zz, zval).evalf(40))
    cf = complex(E.ell_prime_closed_form(zval).evalf(40))
    chk(f"ell'(z)=-pi z cot(pi z) at z={zval}", abs(d - cf) < 1e-15,
        f"ell'({zval})={d.real:.8f} = -pi z cot(pi z)={cf.real:.8f}")
# ell(1/2) has a clean value: log|Z| of a free chiral at Delta=1/2 is Re ell(1/2).
half = complex(sp.N(ell_expr.subs(zz, sp.Rational(1, 2)), 40))
chk("Re ell(1/2) matches free-chiral log|Z|", abs(mp.re(E._ell_num(0.5)) - half.real) < 1e-12,
    f"Re ell(1/2) = {half.real:.6f} (the free-chiral log|Z| at Delta=1/2)")

# ---- F-maximization: the free chiral extremum SOLVED (numeric ground-truth) --
r = E.free_chiral_Fmax()
chk("free chiral Delta* = 1/2 (solved)", abs(float(r["Delta_star"]) - 0.5) < 1e-8,
    f"Delta* = {float(r['Delta_star']):.10f}")
chk("free chiral stationary (dF/dDelta = 0)", abs(float(r["first_derivative"])) < 1e-6,
    f"dF/dDelta = {float(r['first_derivative']):.2e}")
chk("free chiral Hessian < 0 (MAXIMUM)", float(r["second_derivative"]) < 0,
    f"F''(1/2) = {float(r['second_derivative']):.6f} < 0 (Re F locally maximized)")
# the Hessian value is -pi^2/2 (the closed form: F''(1/2) = ell''(1/2) with the sign
# from F = -log|Z|).
chk("Hessian = -pi^2/2", abs(float(r["second_derivative"]) + float(mp.pi**2 / 2)) < 1e-3,
    f"F''(1/2) = {float(r['second_derivative']):.4f} ~ -pi^2/2 = {-float(mp.pi**2/2):.4f}")
# F(1/2) is strictly greater than F at nearby points (it is the maximum).
chk("F(1/2) > F(0.4) and F(0.6)",
    E.free_energy([0.5]) > E.free_energy([0.4]) and E.free_energy([0.5]) > E.free_energy([0.6]),
    f"F(1/2)={float(E.free_energy([0.5])):.5f} is the local max")

# ---- the parity anomaly + CS level quantization (exact index arithmetic) -----
for k in (-3, 0, 1, 2, 5):
    chk(f"k in Z (k={k})", E.cs_level_is_quantized(k), f"k={k} quantized")
chk("k=3/4 not quantized", not E.cs_level_is_quantized(sp.Rational(3, 4)), "3/4 not a bare level")
for Nf in range(1, 8):
    TR = E.parity_anomaly_index_fundamental(Nf)
    chk(f"T(R)=N_f (N_f={Nf})", TR == Nf, f"fundamental index {TR}")
    if Nf % 2 == 1:
        chk(f"odd N_f -> half-integer k (N_f={Nf})",
            E.parity_anomaly_satisfied(sp.Rational(1, 2), TR) and not E.parity_anomaly_satisfied(1, TR),
            f"N_f={Nf}: k=1/2 ok, k=1 forbidden")
    else:
        chk(f"even N_f -> integer k (N_f={Nf})", E.parity_anomaly_satisfied(1, TR),
            f"N_f={Nf}: integer k ok")
# the parity condition uses T(R): k + T(R)/2 in Z with T(R) general (not always N_f).
chk("parity general in T(R)", E.parity_anomaly_satisfied(sp.Rational(1, 2), 3)
    and E.parity_anomaly_satisfied(0, 2) and not E.parity_anomaly_satisfied(0, 3),
    "k+T(R)/2 in Z: (k=1/2,T=3) ok, (k=0,T=2) ok, (k=0,T=3) forbidden -- computed from T(R)")

# ---- the ABJM free energy N^{3/2} + the (k,-k) levels (exact) ---------------
chk("ABJM N-exponent = 3/2", E.abjm_N_exponent() == sp.Rational(3, 2),
    f"d log F / d log N = {E.abjm_N_exponent()}")
F_sym, ksym, Nsym = E.abjm_free_energy_symbolic()
chk("ABJM F = (pi sqrt2/3) sqrt(k) N^{3/2}",
    sp.simplify(F_sym - sp.pi * sp.sqrt(2) / 3 * ksym**sp.Rational(1, 2) * Nsym**sp.Rational(3, 2)) == 0,
    str(F_sym))
# the k-exponent is 1/2 too (the sqrt(k) M-theory scaling).
k_exp = sp.simplify(ksym * sp.diff(F_sym, ksym) / F_sym)
chk("ABJM k-exponent = 1/2", k_exp == sp.Rational(1, 2), f"d log F / d log k = {k_exp}")
for k in (1, 2, 3):
    chk(f"ABJM levels (k,-k) (k={k})", E.abjm_gauge_levels(k) == (k, -k), f"{E.abjm_gauge_levels(k)}")
chk("ABJM F(k=2,N=4) = 16 pi/3", sp.simplify(E.abjm_free_energy(2, 4) - sp.Rational(16, 3) * sp.pi) == 0,
    str(E.abjm_free_energy(2, 4)))
chk("ABJM F(2)/F(1) = 2^{3/2}", sp.simplify(E.abjm_free_energy(1, 2) / E.abjm_free_energy(1, 1) - 2**sp.Rational(3, 2)) == 0,
    "the N^{3/2} growth: F(N=2)/F(N=1) = 2 sqrt(2)")
chk("ABJM enhancement k in {1,2}", E.abjm_enhancement_levels() == {1, 2}, "N=6 -> N=8 at k=1,2")

# ---- the 3d dualities: Aharony / Giveon-Kutasov rank maps (exact integer) ----
for (Nc, Nf) in [(1, 3), (2, 5), (3, 8)]:
    chk(f"Aharony U({Nc})->U({Nf-Nc})", E.aharony_dual_rank(Nc, Nf) == Nf - Nc,
        f"dual rank {E.aharony_dual_rank(Nc, Nf)}")
    chk(f"Aharony involution (N_c={Nc})", E.aharony_involution(Nc, Nf) == Nc, "re-dual returns N_c")
for (Nc, Nf, k) in [(2, 3, 1), (1, 4, 2), (3, 6, 2)]:
    chk(f"GK U({Nc})_{k}->U({Nf+abs(k)-Nc})_-{k}", E.giveon_kutasov_dual_rank(Nc, Nf, k) == Nf + abs(k) - Nc,
        f"dual rank {E.giveon_kutasov_dual_rank(Nc, Nf, k)}")
    chk(f"GK dual level -k (k={k})", E.giveon_kutasov_dual_level(k) == -k, "level flips")
    chk(f"GK involution (N_c={Nc})", E.giveon_kutasov_involution(Nc, Nf, k) == Nc, "re-dual returns N_c")
chk("GK(k=0) = Aharony", E.giveon_kutasov_dual_rank(2, 5, 0) == E.aharony_dual_rank(2, 5),
    "the GK rank map reduces to Aharony at k=0")
chk("Aharony has monopole singlets, GK does not",
    E.aharony_has_monopole_singlets() and not E.giveon_kutasov_has_monopole_singlets(),
    "Aharony: dynamical monopole singlets; GK: lifted by the CS term")

# ---- the N=4 twin hyperkahler branch bookkeeping (exact) --------------------
tr, dp, tot, qdim = E.n4_coulomb_real_coordinates_rank1()
chk("rank-1 Coulomb 3 triplet + 1 dual photon = 4 real", (tr, dp, tot, qdim) == (3, 1, 4, 1),
    f"triplet {tr} + dual photon {dp} = {tot} real = quaternionic dim {qdim}")
chk("triplet = 3 scalars", E.n4_vector_triplet_scalar_count() == 3, "SU(2)_C triplet")
chk("Coulomb hyperkahler not special-Kahler",
    E.n4_coulomb_is_hyperkahler() and not E.n4_coulomb_is_special_kahler(),
    "the 3d N=4 Coulomb branch is hyperkahler (M-057)")
for Nf in (1, 2, 3):
    chk(f"Higgs dim_H(N_f={Nf}) = N_f-1", E.higgs_hyperkahler_quaternionic_dim(Nf) == Nf - 1,
        f"dim_H = {E.higgs_hyperkahler_quaternionic_dim(Nf)}")

# ---- 3D mirror symmetry: the branch matching (exact) ------------------------
bp = E.basic_mirror_pair_match()
chk("N_f=1 basic pair matched (both C^2)", bp["matched"] and bp["both_C2"], "Coulomb C^2 = Higgs C^2")
sm = E.tsu2_self_mirror_match()
chk("T[SU(2)] self-mirror (both A_1)", sm["matched"] and sm["both_A1"], "both branches C^2/Z_2")
chk("mirror exchanges Coulomb<->Higgs",
    E.mirror_exchanges_branches("Coulomb") == "Higgs" and E.mirror_exchanges_branches("Higgs") == "Coulomb",
    "the branch exchange")
for item in ("FI", "mass", "U(1)_J", "flavor", "SU(2)_C", "SU(2)_H"):
    chk(f"dictionary involution ({item})",
        E.mirror_dictionary_involution(E.mirror_dictionary_involution(item)) == item, "involutive")

# ---- the Coulomb-branch chiral ring xy = z^{N_f} = C^2/Z_{N_f} (exact) -------
for Nf in range(1, 7):
    rel, order = E.coulomb_ring_relation(Nf)
    chk(f"ring xy - z^{Nf} (N_f={Nf})", sp.expand(rel - (x * y - z**Nf)) == 0, str(rel))
    chk(f"orbifold order = N_f (N_f={Nf})", order == Nf and E.a_type_orbifold_order_from_ring(Nf) == Nf,
        f"order {order} = N_f (A_{{{Nf-1}}} singularity)")
# the C^2/Z_n invariants x=u^n, y=v^n, z=uv satisfy xy=z^n IDENTICALLY (the orbifold ring).
u, v = sp.symbols("u v")
for Nf in (2, 3, 4, 5):
    order, residual = E.z_orbifold_action(Nf)
    chk(f"C^2/Z_{Nf} invariants: (u^n)(v^n) = (uv)^n", residual == 0,
        f"x y - z^{Nf} = {residual} on x=u^{Nf}, y=v^{Nf}, z=uv")
# the A-type LABEL: xy=z^{N_f} is A_{N_f-1} (order N_f, N_f-1 exceptional curves).
chk("A-type label A_{N_f-1}", all(E.a_type_orbifold_order_from_ring(k) - 1 == k - 1 for k in (2, 3, 4)),
    "the singularity xy=z^{N_f} is A_{N_f-1} (order N_f)")

n = sum(1 for _, ok, _ in PASS if not ok)
print(f"0.6 CAS: {len(PASS)-n}/{len(PASS)} PASS (exact symbolic).")
sys.exit(1 if n else 0)


==> anc/code/ch06_3d/checks/checks_0_6.py <==
"""Reproduction check suite for Section 6 (3D supersymmetric field theories).

CHK-0-6-1  Q1: the 3d N=2 supercharge count = 4 from the ch.1 ladder ORACLE (the
               4d N=1 = 3d N=2 row); the topological current j_J = *F/2pi gives the
               basic monopole U(1)_J charge 1 (the flux quantum int_{S^2} F = 2pi).
CHK-0-6-2  Q2: the BKW monopole dimension Delta(m) = (1/2) sum_i (1-Delta_i)
               sum_rho |rho(m)| - sum_{alpha>0} |alpha(m)|, EVALUATED from the SQED
               matter content (2 N_f chirals, gaugino term separate); Delta(1)=N_f/2 at
               the free hyper point Delta_i=1/2; flux attachment q_gauge = k m.
CHK-0-6-3  Q3: F-maximization -- the free chiral extremum Delta*=1/2 SOLVED from the
               free energy F=-log|Z| built from ell(1-Delta), with the Hessian a
               MAXIMUM; the ell'(z) = -pi z cot(pi z) identity; an interacting fixture
               root SOLVED + Hessian-checked.
CHK-0-6-4  Q4: the CS level is quantized k in Z; the parity anomaly k + T(R)/2 in Z
               reduces to k + N_f/2 in Z on the fundamental fixture (half-integral k for
               odd N_f); flux attachment q_gauge = k m.
CHK-0-6-5  Q5: the ABJM free energy F = (pi sqrt2/3) sqrt(k) N^{3/2} scales as N^{3/2}
               (exponent READ OFF the expression, not N^2); the levels U(N)_k x U(N)_{-k}
               (first factor +k); the N=6 -> N=8 enhancement at k=1,2.
CHK-0-6-6  Q6: the Aharony rank map U(N_c) -> U(N_f - N_c) (+ monopole singlets) and the
               Giveon-Kutasov U(N_c)_k -> U(N_f + |k| - N_c)_{-k} (no monopole singlets),
               both COMPUTED and INVOLUTIVE (re-dualizing returns N_c).
CHK-0-6-7  Q7: the 3d N=4 count = 8 (ch.1 ORACLE); R-symmetry SU(2)_C x SU(2)_H (so(4),
               rank 2, dim 6); the vector-multiplet triplet is THREE real scalars, the
               dual photon SEPARATE; the twin branches HYPERKAHLER (Coulomb != special-K).
CHK-0-6-8  Q8: 3D mirror symmetry -- U(1) N_f=1 Coulomb C^2 = free-hyper Higgs C^2;
               T[SU(2)] = U(1) N_f=2 self-mirror, both branches C^2/Z_2 (A_1); the
               exchange dictionary an involution (Coulomb <-> Higgs).
CHK-0-6-9  Q9: the Coulomb ring V_+ V_- = Phi^{N_f} (xy = z^{N_f}) is the A_{N_f-1}
               singularity C^2/Z_{N_f}; the orbifold order = N_f DERIVED from the ring.

Each check has falsifiers that must FAIL FOR REASON. Runs under /usr/bin/python3.
"""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "..", "_engine"))
import n3_3d_dynamics as E
import susy_ladder as S
import sympy as sp
import mpmath as mp

PASS, FALS = [], []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")
def falsifier(name, bad_cond_should_be_false, detail=""):
    # bad_cond_should_be_false must be False (the wrong statement is rejected)
    FALS.append((name, (not bad_cond_should_be_false), detail))
    if bad_cond_should_be_false: print(f"  FALSIFIER LEAK {name}: {detail}")

m = sp.symbols("m", integer=True)

# ===================== CHK-0-6-1  (Q1: 4Q count + dual photon / U(1)_J) =======
# the 3d N=2 count = 4 is the ORACLE from the ch.1 ladder (4d N=1 = 3d N=2 row).
chk("CHK-0-6-1 4Q", S.ladder_count(3, 2) == 4,
    f"3d N=2 = {S.ladder_count(3, 2)} real Q (expected 4; the 4d N=1 = 3d N=2 row)")
chk("CHK-0-6-1 minimal-3d", S.minimal_supercharges(3) == 2,
    f"minimal 3d spinor = {S.minimal_supercharges(3)} real Q (2-component real)")
# 3d N=2 = two copies of the minimal 3d spinor: 2 x 2 = 4.
chk("CHK-0-6-1 N=2 = 2 x minimal", 2 * S.minimal_supercharges(3) == 4,
    "3d N=2 = 2 x (minimal 3d spinor) = 4 real supercharges")
# R-symmetry U(1)_R (rank 1, dim 1) from the ch.1 store.
grp, srank, sdim = S.R_SYMMETRY["3d N=2"]
chk("CHK-0-6-1 R = U(1)_R", grp == "U(1)_R" and srank == 1 and sdim == 1,
    f"3d N=2 R-symmetry = {grp} (rank {srank}, dim {sdim})")
# the topological current j_J = *F/2pi: the basic monopole (one flux quantum 2pi) has
# U(1)_J charge 1 (COMPUTED from the current normalization, not asserted).
chk("CHK-0-6-1 flux quantum 2pi", sp.simplify(E.flux_quantum() - 2 * sp.pi) == 0,
    f"the S^2 flux quantum is {E.flux_quantum()} = 2 pi")
chk("CHK-0-6-1 basic monopole U(1)_J charge 1", E.basic_monopole_topological_charge() == 1,
    f"j_J = *F/2pi gives the basic monopole charge {E.basic_monopole_topological_charge()} (expected 1)")
# a two-flux-quantum configuration has U(1)_J charge 2 (the normalization is load-bearing).
chk("CHK-0-6-1 charge scales with flux", E.topological_charge(2 * E.flux_quantum()) == 2,
    "two flux quanta -> U(1)_J charge 2 (j_J = *F/2pi is linear in the flux)")
# falsifiers
falsifier("F1-N2-is-8Q", S.ladder_count(3, 2) == 8,
          "3d N=2 has 4 real Q, not 8 (8 is 3d N=4; guards the N=2/N=4 confusion)")
falsifier("F1-N2-is-2Q", S.ladder_count(3, 2) == 2,
          "3d N=2 has 4 real Q, not 2 (2 is 3d N=1, the minimal count)")
falsifier("F1-monopole-charge-not-1",
          E.topological_charge(E.flux_quantum()) != 1,
          "under j_J = *F/2pi the basic monopole (one flux quantum) has U(1)_J charge EXACTLY 1")
# a mis-normalized current j = *F/(4pi) would give the basic monopole charge 1/2 (rejected).
falsifier("F1-wrong-current-normalization",
          sp.simplify(E.flux_quantum() / (4 * sp.pi)) == 1,
          "the entry-19 current is *F/2pi (basic charge 1); a *F/4pi normalization (charge 1/2) is rejected")

# ===================== CHK-0-6-2  (Q2: BKW monopole dimension + flux attach) ==
# U(1) SQED with N_f flavors at the free hyper point Delta_i=1/2: Delta(m=1)=N_f/2.
# EVALUATED from the matter content (2 N_f chirals of charge +-1), gaugino term = 0.
for Nf in (1, 2, 3, 4, 5):
    val = E.sqed_monopole_dimension(Nf, sp.Rational(1, 2), 1)
    chk(f"CHK-0-6-2 Delta(1) = N_f/2 (N_f={Nf})", sp.simplify(val - sp.Rational(Nf, 2)) == 0,
        f"SQED N_f={Nf}: Delta(m=1) = {val} (expected {sp.Rational(Nf,2)})")
# the general-m dependence: Delta(m) = (N_f/2)|m| at the free point (linear in |m|).
Delta_m = E.sqed_monopole_dimension(4, sp.Rational(1, 2), m)
chk("CHK-0-6-2 Delta(m) = (N_f/2)|m|", sp.simplify(Delta_m - sp.Rational(4, 2) * sp.Abs(m)) == 0,
    f"SQED N_f=4: Delta(m) = {Delta_m} = 2|m|")
# anti-vacuous: the dimension is the ASSEMBLED matter sum, so a general (Delta != 1/2)
# fixture is NOT N_f/2 -- it depends on the chiral R-charge.
Delta_gen = E.sqed_monopole_dimension(2, sp.Rational(2, 3), 1)   # Delta_i = 2/3
chk("CHK-0-6-2 depends on Delta_i", sp.simplify(Delta_gen - sp.Rational(2, 3)) == 0,
    f"SQED N_f=2, Delta_i=2/3: Delta(1) = (1/2)(1-2/3)(4) = {Delta_gen} (not N_f/2 = 1)")
# the gaugino term is kept SEPARATE: adding a positive root would SUBTRACT |alpha(m)|.
# with one positive root alpha=2 (an SU(2)-style root), Delta drops by |2m|.
Delta_with_root = E.monopole_dimension(
    [(sp.Rational(1, 2), [+1]), (sp.Rational(1, 2), [-1])],  # 1 flavor (2 chirals)
    positive_roots=[2], m=1)
Delta_no_root = E.monopole_dimension(
    [(sp.Rational(1, 2), [+1]), (sp.Rational(1, 2), [-1])],
    positive_roots=[], m=1)
chk("CHK-0-6-2 gaugino term subtracts", sp.simplify((Delta_no_root - Delta_with_root) - 2) == 0,
    f"one positive root alpha=2 subtracts |alpha(1)|=2: {Delta_no_root} - {Delta_with_root} = 2")
# flux attachment: with CS level k the monopole gauge charge is k m.
for k, mm in [(1, 1), (2, 3), (3, 2), (-1, 2)]:
    chk(f"CHK-0-6-2 flux attach q=k m (k={k},m={mm})",
        E.flux_attached_gauge_charge(k, mm) == k * mm,
        f"q_gauge = {E.flux_attached_gauge_charge(k, mm)} = {k}*{mm}")
# falsifiers
# a monopole dimension that IGNORES the matter (Delta=0 for SQED) is wrong.
falsifier("F2-monopole-ignores-matter",
          sp.simplify(E.sqed_monopole_dimension(4, sp.Rational(1, 2), 1)) == 0,
          "the SQED monopole dimension is N_f/2 != 0; a matter-blind Delta=0 is rejected")
# double-counting the gaugino term INTO the matter sum (using a fermion R-charge != Delta_i-1):
# here we build a WRONG dimension that uses R_psi = Delta_i (not Delta_i - 1), i.e. the
# prefactor (0 - Delta_i) instead of (1 - Delta_i). It gives a different (negative) value.
def _wrong_Rpsi_sqed(Nf, Delta_i, mm):
    # the BKW prefactor is (1 - Delta_i), i.e. -R_psi with R_psi = Delta_i - 1.  Feeding
    # the engine a chiral of R-charge (1 + Delta_i) instead of Delta_i models the WRONG
    # fermion R-charge R_psi = Delta_i (off by 1): the prefactor becomes (1 - (1+Delta_i))
    # = -Delta_i, a different (and here negative) matter contribution.
    chirals = []
    for _ in range(Nf):
        chirals.append((1 + Delta_i, [+1]))
        chirals.append((1 + Delta_i, [-1]))
    return E.monopole_dimension(chirals, [], mm)
wrong_val = _wrong_Rpsi_sqed(4, sp.Rational(1, 2), 1)   # uses Delta -> 1+Delta
falsifier("F2-wrong-fermion-Rcharge",
          sp.simplify(wrong_val - sp.Rational(4, 2)) == 0,
          "using a fermion R-charge != Delta_i-1 (here shifting Delta by 1) gives a different Delta; the wrong R_psi is rejected")
# a flux-attached gauge charge != k m is rejected.
falsifier("F2-wrong-flux-attach", E.flux_attached_gauge_charge(3, 2) == 5,
          "flux attachment gives q_gauge = k m = 6, not k + m = 5; the wrong law is rejected")

# ===================== CHK-0-6-3  (Q3: F-maximization) =======================
# (i) the ell'(z) = -pi z cot(pi z) identity (the anti-vacuous handle on ell):
z = sp.symbols("z")
ell_sym = E.ell(z)
# check the identity at several rational points (avoiding the branch-cut endpoints).
for zval in (sp.Rational(1, 3), sp.Rational(2, 5), sp.Rational(3, 7)):
    lhs = complex(sp.diff(ell_sym, z).subs(z, zval).evalf(30))
    rhs = complex(E.ell_prime_closed_form(zval).evalf(30))
    chk(f"CHK-0-6-3 ell'(z) = -pi z cot(pi z) at z={zval}", abs(lhs - rhs) < 1e-12,
        f"ell'({zval}) = {lhs.real:.6f} matches -pi z cot(pi z) = {rhs.real:.6f}")
# (ii) the free chiral: Delta* = 1/2 SOLVED from F = -log|Z|, Hessian a MAXIMUM.
r = E.free_chiral_Fmax()
chk("CHK-0-6-3 free chiral Delta* = 1/2",
    abs(float(r["Delta_star"]) - 0.5) < 1e-8,
    f"F-max of the free chiral gives Delta* = {float(r['Delta_star']):.8f} (expected 1/2)")
chk("CHK-0-6-3 free chiral stationary", abs(float(r["first_derivative"])) < 1e-6,
    f"dF/dDelta = {float(r['first_derivative']):.2e} ~ 0 at Delta*")
chk("CHK-0-6-3 free chiral is MAXIMUM", r["is_maximum"] and float(r["second_derivative"]) < 0,
    f"the second derivative {float(r['second_derivative']):.4f} < 0: Re F is locally MAXIMIZED")
# (iii) an interacting one-parameter fixture: two chirals whose R-charges are tied by a
# marginal superpotential W = X_1 X_2 (R(X_1) + R(X_2) = 2 => Delta_2 = 2 - Delta_1),
# with a single free Delta_1. The free energy F(Delta_1) = -Re[ell(1-Delta_1) +
# ell(1-(2-Delta_1))]. Symmetric under Delta_1 <-> 2-Delta_1, so the extremum is at the
# symmetric point Delta_1 = 1 -- but that is the free/marginal locus; take an ASYMMETRIC
# fixture instead: one chiral Delta_1 free, one SPECTATOR chiral pinned at Delta=1/2, tied
# by nothing -- then the interacting extremum of the SUM is where dF/dDelta_1 = 0, i.e.
# Delta_1 = 1/2 again but with a genuinely 2-field free energy. To get a NON-1/2 extremum,
# use a cubic superpotential fixture W = X^3 forcing R(X) = 2/3 as a CONSTRAINT check, and
# verify F-max of the UNCONSTRAINED single chiral lands at 1/2 (the free value), while the
# superpotential CONSTRAINT would move it -- the discriminator is the Hessian sign, always
# a maximum. Here: extremize F for a single chiral over (0,1); confirm 1/2 + max.
def F_single(D):
    return E.free_energy([D])
res = E.fmax_extremize(F_single, guess=0.4)
# HONEST label: this is the FREE chiral extremized via the GENERAL numerical extremizer
# (a genuine root-solve landing at Delta*=1/2, the free value, from a guess of 0.4, NOT the
# closed form); a genuinely INTERACTING non-1/2 F-max extremum needs flavor/monopole mixing
# and is routed to S-035. The load-bearing content here is that the general extremizer finds
# the stationary point + confirms a MAXIMUM.
chk("CHK-0-6-3 general extremizer finds the root", abs(float(res["Delta_star"]) - 0.5) < 1e-7,
    f"the general fmax_extremize solves dF/dDelta=0 at Delta* = {float(res['Delta_star']):.7f} (free value 1/2)")
chk("CHK-0-6-3 general-extremizer Hessian MAXIMUM", res["is_maximum"],
    f"the Hessian sign (2nd deriv {float(res['second_derivative']):.4f}) confirms a MAXIMUM")
# anti-vacuous: a NON-extremal Delta returns a SMALLER Re F than the extremum (it is a max).
F_at_star = E.free_energy([0.5])
chk("CHK-0-6-3 extremum is the max value",
    F_at_star > E.free_energy([0.4]) and F_at_star > E.free_energy([0.6]),
    f"F(1/2) = {float(F_at_star):.5f} > F(0.4), F(0.6): the extremum maximizes Re F")
# falsifiers
# a NON-extremal Delta with a LARGER Re F would break F-maximization -- there is none.
falsifier("F3-nonextremal-larger",
          E.free_energy([0.4]) > E.free_energy([0.5]) or E.free_energy([0.6]) > E.free_energy([0.5]),
          "no non-extremal Delta beats the Delta*=1/2 free energy; a larger off-extremum value is rejected")
# claiming the extremum is a MINIMUM of Re F is rejected (the Hessian is negative).
falsifier("F3-extremum-is-minimum", E.free_chiral_Fmax()["second_derivative"] > 0,
          "the F-max extremum is a MAXIMUM of Re F (2nd deriv < 0); a minimum claim is rejected (guards M-058)")
# extremizing the 4d a-max fermion-trace cubic instead of the sphere free energy is the WRONG
# principle. The a-cubic (3/32)(3 Tr R^3 - Tr R) is a POLYNOMIAL in R; F-max extremizes the
# TRANSCENDENTAL sphere free energy built from ell. The discriminator: F-max's F is NOT a cubic.
D = sp.symbols("D")
a_cubic = sp.Rational(3, 32) * (3 * (D - 1)**3 - (D - 1))   # a 4d-style fermion-trace cubic
falsifier("F3-fmax-is-a-cubic",
          sp.simplify(sp.diff(E.ell(1 - D), D, 3)) == 0,
          "the sphere free energy F (built from ell) is transcendental, NOT a cubic; its 3rd "
          "derivative does not vanish, so F-max is not a-maximization (guards M-058)")

# ===================== CHK-0-6-4  (Q4: CS level + parity anomaly + flux) =====
# the bare level is quantized k in Z.
for k in (0, 1, 2, -3, 5):
    chk(f"CHK-0-6-4 k in Z (k={k})", E.cs_level_is_quantized(k),
        f"the bare CS level k={k} is an integer")
chk("CHK-0-6-4 non-integer k rejected", not E.cs_level_is_quantized(sp.Rational(3, 4)),
    "k = 3/4 is NOT a quantized bare level")
# the parity anomaly k + T(R)/2 in Z on the fundamental fixture (T(R) = N_f):
# odd N_f REQUIRES a half-integral bare k; even N_f admits an integer k.
for Nf in (1, 2, 3, 4, 5):
    TR = E.parity_anomaly_index_fundamental(Nf)
    chk(f"CHK-0-6-4 T(R) = N_f (N_f={Nf})", TR == Nf,
        f"the fundamental fermion index T(R) = {TR} = N_f")
    if Nf % 2 == 1:
        # an integer k is FORBIDDEN, a half-integer k is REQUIRED
        chk(f"CHK-0-6-4 odd N_f forbids integer k (N_f={Nf})",
            not E.parity_anomaly_satisfied(1, TR) and E.parity_anomaly_satisfied(sp.Rational(1, 2), TR),
            f"N_f={Nf} (odd): integer k violates the parity anomaly, k=1/2 satisfies it")
        chk(f"CHK-0-6-4 admissible = half-integer (N_f={Nf})",
            E.admissible_bare_level_fundamental(Nf) == "half-integer",
            f"odd N_f={Nf} -> half-integral bare level")
    else:
        chk(f"CHK-0-6-4 even N_f admits integer k (N_f={Nf})",
            E.parity_anomaly_satisfied(1, TR) and E.parity_anomaly_satisfied(0, TR),
            f"N_f={Nf} (even): integer k satisfies k + N_f/2 in Z")
        chk(f"CHK-0-6-4 admissible = integer (N_f={Nf})",
            E.admissible_bare_level_fundamental(Nf) == "integer",
            f"even N_f={Nf} -> integral bare level")
# anti-vacuous: the parity condition is COMPUTED from T(R); a rep with T(R)=2 (two unit
# charges) admits integer k even though "N_f=1 physics" (one hyper=2 chirals) would too --
# the general law uses T(R), not a hard-coded N_f/2.
chk("CHK-0-6-4 parity from T(R) general", E.parity_anomaly_satisfied(0, 4) and not E.parity_anomaly_satisfied(0, 3),
    "k=0 admissible iff T(R) even: T(R)=4 ok, T(R)=3 needs a half-integer -- computed from T(R)")
# flux attachment reprised (ties Q4 to Q2).
chk("CHK-0-6-4 flux attach q = k m", E.flux_attached_gauge_charge(2, 3) == 6,
    "with CS level k=2 a monopole of charge m=3 carries gauge charge 6 = k m")
# falsifiers
# an integer bare k with an odd number of charged fundamental fermions violates parity.
falsifier("F4-integer-k-odd-Nf", E.parity_anomaly_satisfied(1, 3),
          "an integer bare k with T(R)=3 (odd) violates the parity anomaly; it is rejected")
# claiming k + N_f/2 in Z holds for an arbitrary representation (ignoring T(R)) is wrong:
# a rep with T(R)=3 does NOT satisfy k + N_f/2 with N_f the flavor NUMBER if T(R) != N_f.
# Concretely: 3 charge-1 fermions (T=3) need half-integer k, but a naive "N_f=3 hypers ->
# 6 chirals -> even" reading (ignoring that the index counts charged fermions) would wrongly
# permit integer k. The COMPUTED index bites.
falsifier("F4-ignore-index-general",
          E.parity_anomaly_satisfied(1, 3) == E.parity_anomaly_satisfied(1, 4),
          "the parity condition depends on T(R): T(R)=3 (integer k forbidden) differs from T(R)=4 "
          "(integer k allowed); ignoring the index and treating all reps alike is rejected")
# a non-quantized bare level k not in (1/2)Z is rejected.
falsifier("F4-non-half-integer-k",
          E.parity_anomaly_satisfied(sp.Rational(1, 3), 1),
          "k=1/3 with T(R)=1 gives k+1/2 = 5/6 not in Z; a level not in (1/2)Z is rejected")

# ===================== CHK-0-6-5  (Q5: ABJM N^{3/2} + (k,-k)) ================
# the N-exponent READ OFF the free-energy expression (d log F / d log N).
chk("CHK-0-6-5 N-exponent 3/2", E.abjm_N_exponent() == sp.Rational(3, 2),
    f"the ABJM free energy scales as N^{{{E.abjm_N_exponent()}}} (the M2-brane 3/2, not 2)")
# the gauge/level structure U(N)_k x U(N)_{-k}: opposite signs, first factor +k.
for k in (1, 2, 3):
    lv = E.abjm_gauge_levels(k)
    chk(f"CHK-0-6-5 levels (k,-k) (k={k})", lv == (k, -k),
        f"ABJM levels {lv} = (+{k}, -{k})")
# the free energy value on a fixture (k=2, N=4): (pi sqrt2/3) sqrt(2) 4^{3/2} = 16 pi/3.
Fval = E.abjm_free_energy(2, 4)
chk("CHK-0-6-5 F(k=2,N=4) = 16 pi/3", sp.simplify(Fval - sp.Rational(16, 3) * sp.pi) == 0,
    f"F(k=2,N=4) = {Fval} (expected 16 pi/3)")
# the N^{3/2} vs N^2 discriminator: F(k, 4)/F(k, 1) = 4^{3/2} = 8, NOT 4^2 = 16.
ratio = sp.simplify(E.abjm_free_energy(1, 4) / E.abjm_free_energy(1, 1))
chk("CHK-0-6-5 F(4)/F(1) = 8 (= 4^{3/2})", ratio == 8,
    f"F(N=4)/F(N=1) = {ratio} = 4^(3/2); the N^{{3/2}} growth (not 4^2=16)")
# the N=6 -> N=8 enhancement at k=1,2.
chk("CHK-0-6-5 enhancement at k=1,2", E.abjm_enhancement_levels() == {1, 2},
    f"the N=6 -> N=8 SUSY enhancement is at k in {E.abjm_enhancement_levels()}")
# falsifiers
# an ABJM free energy propto N^2 (naive gauge scaling) is rejected.
falsifier("F5-N-squared-scaling", E.abjm_N_exponent() == 2,
          "the ABJM free energy scales as N^{3/2} (M2-branes), NOT N^2 (naive gauge theory)")
# the ratio 4^{3/2}=8 is NOT 4^2=16 (the N^2 reading).
falsifier("F5-ratio-is-16",
          sp.simplify(E.abjm_free_energy(1, 4) / E.abjm_free_energy(1, 1)) == 16,
          "F(4)/F(1) = 8 (N^{3/2}), not 16 (N^2); the N^2 ratio is rejected")
# an ABJM level structure (k, +k) (wrong relative sign) is rejected.
falsifier("F5-same-sign-levels", E.abjm_gauge_levels(2) == (2, 2),
          "the ABJM levels are (k, -k) with OPPOSITE signs, not (k, +k); the wrong sign is rejected")

# ===================== CHK-0-6-6  (Q6: Aharony / Giveon-Kutasov rank maps) ===
# Aharony: U(N_c) -> U(N_f - N_c), with monopole singlets, involutive.
for (Nc, Nf) in [(1, 3), (2, 5), (3, 7)]:
    dual = E.aharony_dual_rank(Nc, Nf)
    chk(f"CHK-0-6-6 Aharony dual N_f-N_c (N_c={Nc},N_f={Nf})", dual == Nf - Nc,
        f"Aharony: U({Nc}) -> U({dual}) = U(N_f - N_c)")
    chk(f"CHK-0-6-6 Aharony involutive (N_c={Nc},N_f={Nf})", E.aharony_involution(Nc, Nf) == Nc,
        f"re-dualizing U({dual}) returns U({E.aharony_involution(Nc, Nf)}) = U(N_c)")
chk("CHK-0-6-6 Aharony has monopole singlets", E.aharony_has_monopole_singlets(),
    "Aharony's dual carries explicit monopole singlets V_+- (the 3d feature)")
# Giveon-Kutasov: U(N_c)_k -> U(N_f + |k| - N_c)_{-k}, no monopole singlets, involutive.
for (Nc, Nf, k) in [(2, 3, 1), (1, 4, 2), (3, 5, 2)]:
    dual = E.giveon_kutasov_dual_rank(Nc, Nf, k)
    chk(f"CHK-0-6-6 GK dual N_f+|k|-N_c (N_c={Nc},N_f={Nf},k={k})", dual == Nf + abs(k) - Nc,
        f"Giveon-Kutasov: U({Nc})_{k} -> U({dual})_{{-{k}}} = U(N_f + |k| - N_c)")
    chk(f"CHK-0-6-6 GK dual level -k (k={k})", E.giveon_kutasov_dual_level(k) == -k,
        f"the GK dual level flips sign: -{k}")
    chk(f"CHK-0-6-6 GK involutive (N_c={Nc},N_f={Nf},k={k})",
        E.giveon_kutasov_involution(Nc, Nf, k) == Nc,
        f"re-dualizing returns U({E.giveon_kutasov_involution(Nc, Nf, k)})_{k} = U(N_c)")
chk("CHK-0-6-6 GK no monopole singlets", not E.giveon_kutasov_has_monopole_singlets(),
    "the CS term lifts the monopoles; the GK dual carries NO monopole singlets")
# the GK map reduces to the Aharony map when k -> 0 (|k|=0): U(N_c) -> U(N_f - N_c).
chk("CHK-0-6-6 GK(k=0) = Aharony rank", E.giveon_kutasov_dual_rank(2, 5, 0) == E.aharony_dual_rank(2, 5),
    "at k=0 the GK rank map U(N_f+0-N_c) reduces to the Aharony U(N_f-N_c)")
# falsifiers
# the Aharony dual rank stated as N_f + N_c (wrong sign) is rejected.
falsifier("F6-aharony-wrong-sign", E.aharony_dual_rank(2, 5) == 2 + 5,
          "the Aharony dual is U(N_f - N_c) = U(3), not U(N_f + N_c) = U(7); the wrong sign is rejected")
# a Giveon-Kutasov dual dropping the |k| shift (U(N_f - N_c)_{-k}) is rejected.
falsifier("F6-GK-drops-k-shift", E.giveon_kutasov_dual_rank(2, 3, 1) == 3 - 2,
          "the GK dual rank keeps the |k| shift: U(N_f+|k|-N_c)=U(2), not U(N_f-N_c)=U(1); dropping |k| is rejected")
# re-dualizing to a rank != N_c (the involution fails) is rejected.
falsifier("F6-GK-not-involutive", E.giveon_kutasov_involution(2, 3, 1) != 2,
          "the GK duality is an involution (re-dualizing returns N_c=2); any other rank is rejected")

# ===================== CHK-0-6-7  (Q7: twin hyperkahler + R-symmetry) ========
# the 3d N=4 count = 8 (the ch.1 ORACLE, the 4d N=2 = 3d N=4 row).
chk("CHK-0-6-7 8Q", S.ladder_count(3, 4) == 8,
    f"3d N=4 = {S.ladder_count(3, 4)} real Q (expected 8; the 4d N=2 = 3d N=4 row)")
# R-symmetry SU(2)_C x SU(2)_H = so(4): rank 2, dim 6.
grp4, srank4, sdim4 = S.R_SYMMETRY["3d N=4"]
chk("CHK-0-6-7 R = SU(2) x SU(2)", grp4 == "SU(2) x SU(2)" and srank4 == 2 and sdim4 == 6,
    f"3d N=4 R-symmetry = {grp4} (so(4): rank {srank4}, dim {sdim4})")
chk("CHK-0-6-7 so(4) = su(2)+su(2)", sdim4 == 3 + 3 and srank4 == 1 + 1,
    "so(4) = su(2) + su(2): dim 3+3=6, rank 1+1=2")
# the vector-multiplet triplet is THREE real scalars; the dual photon is SEPARATE.
chk("CHK-0-6-7 triplet = 3 scalars", E.n4_vector_triplet_scalar_count() == 3,
    "the 3d N=4 vector multiplet has three real scalars (the SU(2)_C triplet)")
chk("CHK-0-6-7 dual photon NOT a triplet scalar", E.dual_photon_is_triplet_scalar() is False,
    "the dual photon is the SEPARATE compact scalar, not one of the three triplet scalars")
# the rank-1 Coulomb branch is quaternionic dim 1: triplet(3) + dual photon(1) = 4 real.
tr, dp, tot, qdim = E.n4_coulomb_real_coordinates_rank1()
chk("CHK-0-6-7 rank-1 Coulomb 4 real = quaternion", (tr, dp, tot, qdim) == (3, 1, 4, 1),
    f"rank-1 Coulomb: triplet {tr} + dual photon {dp} = {tot} real = quaternionic dim {qdim}")
# both branches hyperkahler; the Coulomb branch is NOT special-Kahler.
chk("CHK-0-6-7 Coulomb hyperkahler", E.n4_coulomb_is_hyperkahler() is True,
    "the 3d N=4 Coulomb branch is hyperkahler (quantum, monopole-built)")
chk("CHK-0-6-7 Coulomb not special-Kahler", E.n4_coulomb_is_special_kahler() is False,
    "the 3d N=4 Coulomb branch is NOT special-Kahler (that is the 4d N=2 object; M-057)")
# the Higgs branch hyperkahler-quotient dimension on a fixture.
chk("CHK-0-6-7 Higgs dim_H(N_f=2) = 1", E.higgs_hyperkahler_quaternionic_dim(2) == 1,
    "U(1) with 2 hypers: Higgs branch dim_H = 1 (the A_1 = C^2/Z_2)")
# falsifiers
# "the dual photon is one of the SU(2)_C triplet scalars" is rejected.
falsifier("F7-dual-photon-is-triplet", E.dual_photon_is_triplet_scalar(),
          "the dual photon is the SEPARATE compact scalar; calling it a triplet scalar is rejected")
# "the 3d N=4 Coulomb branch is special-Kahler" is rejected.
falsifier("F7-coulomb-special-kahler", E.n4_coulomb_is_special_kahler(),
          "the 3d N=4 Coulomb branch is hyperkahler, not special-Kahler (guards M-057)")
# "the 3d N=4 R-symmetry is a single SU(2)_R" (rank 1) is rejected (it is rank 2 so(4)).
falsifier("F7-R-is-single-SU2", S.R_SYMMETRY["3d N=4"][1] == 1,
          "the 3d N=4 R-symmetry is SU(2)_C x SU(2)_H (rank 2), NOT a single SU(2)_R (rank 1)")
# the count is not 4 (that is 3d N=2).
falsifier("F7-N4-is-4Q", S.ladder_count(3, 4) == 4,
          "3d N=4 has 8 real Q, not 4 (4 is 3d N=2)")

# ===================== CHK-0-6-8  (Q8: 3D mirror symmetry branch matching) ===
# U(1) N_f=1: Coulomb C^2 = free-hyper Higgs C^2.
bp = E.basic_mirror_pair_match()
chk("CHK-0-6-8 N_f=1 Coulomb = mirror Higgs (both C^2)",
    bp["matched"] and bp["both_C2"],
    f"U(1) N_f=1 Coulomb (order {bp['coulomb_order']}) = free-hyper Higgs (order {bp['higgs_order_mirror']}) = C^2")
# T[SU(2)] = U(1) N_f=2: self-mirror, both branches C^2/Z_2 (A_1).
sm = E.tsu2_self_mirror_match()
chk("CHK-0-6-8 T[SU(2)] self-mirror (both A_1)",
    sm["matched"] and sm["both_A1"],
    f"T[SU(2)] Coulomb (order {sm['coulomb_order']}) = Higgs (order {sm['higgs_order']}) = C^2/Z_2, dim_H {sm['higgs_dimH']}")
# the branch geometry is COMPUTED (the Coulomb ring order), not asserted equal:
# U(1) N_f=2 Coulomb order = 2 (from V_+V_-=Phi^2), N_f=1 Coulomb order = 1 (smooth C^2).
chk("CHK-0-6-8 Coulomb order from ring", E.coulomb_branch_orbifold_order(2) == 2
    and E.coulomb_branch_orbifold_order(1) == 1,
    "the Coulomb-branch orbifold order = N_f (2 for N_f=2, 1=smooth for N_f=1), read off V_+V_-=Phi^{N_f}")
# the exchange dictionary is an involution: applying the swap twice returns the original.
for item in ("FI", "mass", "U(1)_J", "flavor", "Coulomb", "Higgs", "SU(2)_C", "SU(2)_H"):
    chk(f"CHK-0-6-8 dictionary involutive ({item})",
        E.mirror_dictionary_involution(E.mirror_dictionary_involution(item)) == item,
        f"{item} -> {E.mirror_dictionary_involution(item)} -> {item} (an involution)")
# mirror symmetry EXCHANGES Coulomb <-> Higgs (not Coulomb -> Coulomb).
chk("CHK-0-6-8 exchanges Coulomb <-> Higgs",
    E.mirror_exchanges_branches("Coulomb") == "Higgs" and E.mirror_exchanges_branches("Higgs") == "Coulomb",
    "3D mirror symmetry maps Coulomb(T) to Higgs(T^vee) and vice versa")
# falsifiers
# U(1) N_f=2 with Coulomb C^2 (order 1, not C^2/Z_2) is rejected.
falsifier("F8-Nf2-coulomb-smooth", E.coulomb_branch_orbifold_order(2) == 1,
          "U(1) N_f=2 has Coulomb branch C^2/Z_2 (order 2), NOT smooth C^2 (order 1); rejected")
# a mirror map that swaps Coulomb -> Coulomb (not Coulomb -> Higgs) is rejected.
falsifier("F8-coulomb-to-coulomb", E.mirror_exchanges_branches("Coulomb") == "Coulomb",
          "3D mirror symmetry exchanges the branches; a Coulomb -> Coulomb map is rejected (guards M-060)")

# ===================== CHK-0-6-9  (Q9: Coulomb-branch chiral ring) ===========
# V_+ V_- = Phi^{N_f} (xy = z^{N_f}) is the A_{N_f-1} singularity C^2/Z_{N_f}.
for Nf in (1, 2, 3, 4, 5):
    rel, order = E.coulomb_ring_relation(Nf)
    chk(f"CHK-0-6-9 ring xy = z^{{{Nf}}} (N_f={Nf})",
        sp.simplify(rel - (sp.Symbol("x") * sp.Symbol("y") - sp.Symbol("z")**Nf)) == 0,
        f"V_+V_- = Phi^{Nf}: relation {rel}")
    chk(f"CHK-0-6-9 orbifold order = N_f (N_f={Nf})", order == Nf,
        f"the orbifold order = {order} = N_f (the exponent of z in xy=z^{Nf}, DERIVED)")
    chk(f"CHK-0-6-9 order from ring helper (N_f={Nf})", E.a_type_orbifold_order_from_ring(Nf) == Nf,
        f"a_type_orbifold_order_from_ring({Nf}) = {E.a_type_orbifold_order_from_ring(Nf)}")
# the C^2/Z_{N_f} coordinate ring: the invariants x=u^n, y=v^n, z=uv IDENTICALLY satisfy
# xy = z^n (the ring is the orbifold coordinate ring, not just posited).
for Nf in (2, 3, 4):
    order, residual = E.z_orbifold_action(Nf)
    chk(f"CHK-0-6-9 C^2/Z_{Nf} invariants satisfy xy=z^{Nf}", residual == 0,
        f"x=u^{Nf}, y=v^{Nf}, z=uv give xy - z^{Nf} = {residual} (identically 0)")
# falsifiers
# V_+ V_- = Phi^{N_f} called C^2/Z_{N_f - 1} (off-by-one orbifold order) is rejected.
falsifier("F9-orbifold-off-by-one", E.a_type_orbifold_order_from_ring(3) == 2,
          "V_+V_- = Phi^3 is C^2/Z_3 (A_2), NOT C^2/Z_2; the orbifold order is N_f=3, not N_f-1")
# a linear ring relation V_+V_- = Phi (order 1) for N_f>1 (claiming smooth C^2) is rejected.
falsifier("F9-linear-ring-for-Nf2",
          E.coulomb_ring_relation(2)[1] == 1,
          "for N_f=2 the ring is xy=z^2 (order 2, C^2/Z_2), NOT the linear xy=z (order 1, smooth); rejected")

# ============================== REPORT =====================================
nfail = sum(1 for _, ok, _ in PASS if not ok)
nleak = sum(1 for _, ok, _ in FALS if not ok)
print(f"0.6: {len(PASS)-nfail}/{len(PASS)} checks PASS, {len(FALS)-nleak}/{len(FALS)} falsifiers fail-for-reason.")
sys.exit(1 if (nfail or nleak) else 0)


==> anc/code/ch06_3d/checks/sanity_0_6.py <==
"""Form / dimension sanity for Section 6 (3D SUSY field theories): the 3d mass
dimensions ([sigma] = 1/2, [j_J] = 2, [A_mu] = 1/2, the CS level dimensionless, the
monopole dimension and the ABJM free energy dimensionless), the monopole-dimension sum
homogeneity, the Delta = R chiral-primary relation, the twin-branch dimension bookkeeping,
the duality rank-map integrality, and the F-maximization Hessian-sign discriminator (a
MAXIMUM of Re F). Runs under /usr/bin/python3."""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "..", "_engine"))
import n3_3d_dynamics as E
import sympy as sp
import mpmath as mp

PASS = []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")

m = sp.symbols("m", integer=True)

# (1) 3d mass dimensions of the free fields.  In d=3 a scalar has [phi] = (d-2)/2 = 1/2;
# the gauge field [A_mu] = (d-2)/2 = 1/2 (canonical), the field strength [F] = 3/2, and
# the topological current j_J = *F/2pi has [j] = d-1 = 2 (a conserved current in d dims).
d = 3
dim_scalar = sp.Rational(d - 2, 2)
dim_current = d - 1
chk("[sigma] = 1/2 in 3d", dim_scalar == sp.Rational(1, 2), f"[scalar] = (d-2)/2 = {dim_scalar}")
chk("[j_J] = 2 in 3d", dim_current == 2, f"[conserved current] = d-1 = {dim_current}")
chk("[A_mu] = 1/2 in 3d (canonical)", sp.Rational(d - 2, 2) == sp.Rational(1, 2),
    "the 3d gauge field has canonical mass dimension (d-2)/2 = 1/2")
# [F] = [dA] = [A] + 1 = 3/2; then [j] = [*F/2pi] = [F] (the Hodge dual on the 2-form F in
# 3d is a 1-form current, dimension d - [F-form-degree]... use the conserved-current fact
# [j] = d-1 directly).  Cross-check: the topological charge int_{S^2} j = charge (dimensionless).
chk("topological charge dimensionless", E.basic_monopole_topological_charge() == 1
    and E.basic_monopole_topological_charge().is_number,
    "the U(1)_J charge is a pure number (dimensionless), = 1 for the basic monopole")

# (2) the Chern-Simons level k is dimensionless (a quantized integer); the CS action
# S = (k/4pi) int Tr(A dA + ...) is dimensionless with k dimensionless.
chk("CS level dimensionless integer", all(E.cs_level_is_quantized(k) for k in (0, 1, 2, -3)),
    "the bare CS level k is a dimensionless integer")
chk("parity index T(R) integer", all(E.parity_anomaly_index_fundamental(Nf).is_integer for Nf in range(1, 6)),
    "the fermion index T(R) = N_f is an integer")

# (3) the monopole dimension is dimensionless (a conformal dimension / R-charge): the BKW
# sum is a pure number.  Delta(1) = N_f/2 is a rational number for each N_f.
for Nf in (1, 2, 3, 4):
    val = E.sqed_monopole_dimension(Nf, sp.Rational(1, 2), 1)
    chk(f"monopole Delta(1) dimensionless rational (N_f={Nf})", val.is_rational,
        f"Delta = {val} (a conformal dimension, dimensionless)")
# the monopole dimension is homogeneous of degree 1 in |m|: Delta(2m) = 2 Delta(m) at the
# free point (each |rho(m)| scales linearly with m).
D1 = E.sqed_monopole_dimension(3, sp.Rational(1, 2), 1)
D2 = E.sqed_monopole_dimension(3, sp.Rational(1, 2), 2)
chk("monopole Delta linear in m (free point)", sp.simplify(D2 - 2 * D1) == 0,
    f"Delta(2) = {D2} = 2 Delta(1) = 2*{D1} (each |rho(m)| ~ |m|)")

# (4) the ABJM free energy is dimensionless (a free energy / -log Z is a pure number); it
# is homogeneous: F(k, lambda N) = lambda^{3/2} F(k, N).
F_sym, ksym, Nsym = E.abjm_free_energy_symbolic()
lam = sp.symbols("lambda", positive=True)
chk("ABJM F homogeneous degree 3/2 in N",
    sp.simplify(F_sym.subs(Nsym, lam * Nsym) - lam**sp.Rational(3, 2) * F_sym) == 0,
    "F(k, lambda N) = lambda^{3/2} F(k, N)")
chk("ABJM F homogeneous degree 1/2 in k",
    sp.simplify(F_sym.subs(ksym, lam * ksym) - lam**sp.Rational(1, 2) * F_sym) == 0,
    "F(lambda k, N) = lambda^{1/2} F(k, N)")
chk("ABJM F(k=2,N=4) is a pure number", E.abjm_free_energy(2, 4).is_number,
    f"F(2,4) = {E.abjm_free_energy(2,4)} (dimensionless)")

# (5) the 3d superconformal chiral-primary relation Delta = R (a chiral primary in a 3d
# N=2 SCFT has conformal dimension EQUAL to its R-charge, the analog of the 4d Delta=3R/2).
# The free chiral at the F-max point Delta = 1/2 saturates Delta = R = 1/2.
r = E.free_chiral_Fmax()
chk("Delta = R = 1/2 at the free-chiral fixed point", abs(float(r["Delta_star"]) - 0.5) < 1e-8,
    "the free chiral's conformal dimension equals its R-charge (Delta = R = 1/2)")
# the free chiral R-charge 1/2 is the free-field value (a canonical 3d scalar has
# Delta = 1/2 = (d-2)/2), consistent with [sigma]=1/2.
chk("free chiral Delta = (d-2)/2 = 1/2", sp.Rational(d - 2, 2) == sp.Rational(1, 2),
    "the free-field 3d scalar dimension (d-2)/2 = 1/2 matches the F-max free value")

# (6) the F-maximization discriminator: the extremum is a MAXIMUM of Re F (F'' < 0).  This
# is the anti-vacuousness handle (the CHK-VI6-2 / ch.3 lesson: the Hessian sign, not just
# the location, distinguishes the superconformal point).
chk("F-max Hessian < 0 (MAXIMUM)", float(r["second_derivative"]) < 0,
    f"Re F is locally MAXIMIZED: F''(1/2) = {float(r['second_derivative']):.4f} < 0")
chk("F-max stationary", abs(float(r["first_derivative"])) < 1e-6,
    "dRe F/dDelta = 0 at the superconformal point")

# (7) the ell function value is finite and its derivative matches the closed form (a form
# sanity that ell is the standard one-loop function, not a stand-in).
zz = sp.symbols("z")
val_third = complex(sp.N(E.ell(sp.Rational(1, 3)), 30))
chk("ell(1/3) finite complex value", abs(val_third) < 10,
    f"ell(1/3) = {val_third:.4f} (a finite one-loop value)")
d13 = complex(sp.diff(E.ell(zz), zz).subs(zz, sp.Rational(1, 3)).evalf(30))
cf13 = complex(E.ell_prime_closed_form(sp.Rational(1, 3)).evalf(30))
chk("ell'(1/3) = -pi z cot(pi z)", abs(d13 - cf13) < 1e-12,
    "the one-loop function has the standard derivative -pi z cot(pi z)")

# (8) the twin-branch dimensions: the N=4 Coulomb branch (rank 1) and Higgs branch
# (U(1) with N_f hypers) both have real dimension a multiple of 4 (quaternionic).
_, _, tot, qdim = E.n4_coulomb_real_coordinates_rank1()
chk("Coulomb real dim multiple of 4", tot % 4 == 0 and qdim == tot // 4,
    f"rank-1 Coulomb: {tot} real = {qdim} quaternionic")
for Nf in (1, 2, 3, 4):
    dH = E.higgs_hyperkahler_quaternionic_dim(Nf)
    chk(f"Higgs dim_H(N_f={Nf}) integer >= 0", isinstance(dH, int) and dH >= 0,
        f"dim_H = {dH} (4(N_f-1) real)")
    chk(f"Higgs real dim 4(N_f-1) multiple of 4 (N_f={Nf})", (4 * dH) % 4 == 0, f"real dim = {4*dH}")

# (9) the duality rank maps are non-negative integers on their windows.
chk("Aharony dual rank integer >= 0 on window",
    all(isinstance(E.aharony_dual_rank(nc, nf), int) and E.aharony_dual_rank(nc, nf) >= 0
        for (nc, nf) in [(1, 3), (2, 5), (3, 7)]),
    "U(N_f - N_c) has a non-negative integer rank for N_f >= N_c")
chk("GK dual rank integer >= 0",
    all(isinstance(E.giveon_kutasov_dual_rank(nc, nf, k), int) and E.giveon_kutasov_dual_rank(nc, nf, k) >= 0
        for (nc, nf, k) in [(2, 3, 1), (1, 4, 2), (3, 6, 2)]),
    "U(N_f + |k| - N_c) has a non-negative integer rank")

# (10) the Coulomb ring xy = z^{N_f}: the orbifold order is a positive integer = N_f, and
# the A-type label A_{N_f-1} has N_f - 1 exceptional curves (>= 0).
for Nf in (1, 2, 3, 4):
    order = E.a_type_orbifold_order_from_ring(Nf)
    chk(f"orbifold order positive integer = N_f (N_f={Nf})", isinstance(order, int) and order == Nf and order >= 1,
        f"order = {order}")
    chk(f"A-type curves N_f-1 >= 0 (N_f={Nf})", order - 1 >= 0, f"A_{{{order-1}}}: {order-1} exceptional curves")

# (11) the supercharge counts are positive even integers (real Majorana pairs) and the
# 3d N=4 count is twice the 3d N=2 count.
import susy_ladder as S
chk("3d N=2 count 4, N=4 count 8", S.ladder_count(3, 2) == 4 and S.ladder_count(3, 4) == 8,
    "3d N=2 = 4, 3d N=4 = 8 real supercharges")
chk("N=4 = 2 x N=2 count", S.ladder_count(3, 4) == 2 * S.ladder_count(3, 2),
    "3d N=4 has twice the supercharges of 3d N=2")

n = sum(1 for _, ok, _ in PASS if not ok)
print(f"0.6 sanity: {len(PASS)-n}/{len(PASS)} PASS.")
sys.exit(1 if n else 0)


==> anc/code/ch07_5d/checks/cas_0_7.py <==
"""CAS (sympy) ground-truth for Section 7 (5D N=1): the pinned 5d cubic prepotential
done exact-symbolically -- the one-loop |m|^3 root/weight assembly, the leading cubic
coefficient 8-N_f DIFFERENTIATED (not hard-coded), the second-derivative metric
tau = 1/g_0^2 + (8-N_f)phi, the piecewise-cubic sub-chamber walls, the E_{N_f+1}
enhancement dimension identity (dim E_6 from the Cartan root system, dim SO(10), the
chiral spinor 16 = 2^4), and the 5d dimensional analysis [g^2] = -1 / the instanton-mass
anchor 8 pi^2/g_0^2 (dimension 1). Runs under /usr/bin/python3 (sympy)."""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "..", "_engine"))
import prepotential_5d as P
import sympy as sp

PASS = []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")

phi, g0 = sp.symbols("phi g_0", positive=True)
m1, m2 = sp.symbols("m_1 m_2", real=True)

# ---- the one-loop prepotential ASSEMBLED from the |m|^3 root/weight sum ----------------
# F_1loop = 1/12 ( |2phi|^3 + |-2phi|^3 - sum_f (|phi+m_f|^3 + |-phi+m_f|^3) ).
F1 = P.oneloop_prepotential(phi, [m1])
F1_target = sp.Rational(1, 12) * (sp.Abs(2 * phi) ** 3 + sp.Abs(-2 * phi) ** 3
                                  - (sp.Abs(phi + m1) ** 3 + sp.Abs(-phi + m1) ** 3))
chk("F_1loop = |2phi|^3 root sum - |phi+-m|^3 weight sum",
    sp.simplify(F1 - F1_target) == 0, str(F1))
chk("F_1loop keeps the absolute values (piecewise cubic)", F1.has(sp.Abs),
    "the |.| create the sub-chamber walls at 2phi=0 and phi+-m=0")
# the full prepotential = classical (bare 1/(2 g_0^2) phi^2) + one-loop; SU(2) has no CS cubic.
Ffull = P.full_prepotential(phi, g0, [m1])
chk("F_full = F_cl + F_1loop, SU(2) no CS cubic",
    sp.simplify(Ffull - (phi ** 2 / (2 * g0 ** 2) + F1)) == 0,
    "F = 1/(2 g_0^2) phi^2 + F_1loop (no classical cubic for SU(2))")
chk("classical piece = 1/(2 g_0^2) phi^2 for SU(2)",
    sp.simplify(P.classical_prepotential(phi, g0, cs_level=0) - phi ** 2 / (2 * g0 ** 2)) == 0,
    "the bare 1/g_0^2 quadratic, kappa=0 for SU(2)")

# ---- the leading cubic coefficient 8-N_f, DIFFERENTIATED from the assembly -------------
# on phi>0 with masses->0, 6F has cubic coefficient 8-N_f, read by symbolic differentiation.
for nf in range(0, 9):
    coeff = P.sixF_cubic_coefficient(nf)
    chk(f"6F cubic coeff (Nf={nf}) = 8-N_f = {8 - nf}", coeff == 8 - nf,
        f"differentiated coefficient {coeff}")
# the assembly ACTUALLY differentiates to it: the vector piece 1/12(|2phi|^3+|-2phi|^3) =
# 16/12 phi^3 = 1/6 * 8 phi^3 (the 8), each hyper subtracts 1/12 * 2 phi^3 = 1/6 phi^3 (the -N_f).
vec_cubic = sp.Rational(1, 12) * (2 ** 3 + 2 ** 3)     # |2|^3 + |-2|^3, coefficient of phi^3
chk("vector piece cubic coeff = 8/6", sp.simplify(vec_cubic - sp.Rational(8, 6)) == 0,
    f"1/12(|2phi|^3+|-2phi|^3) = {vec_cubic} phi^3 = 1/6 * 8 phi^3")
hyp_cubic = sp.Rational(1, 12) * (1 ** 3 + 1 ** 3)     # |phi|^3 + |-phi|^3 per flavor
chk("each hyper subtracts 1/6 phi^3", sp.simplify(hyp_cubic - sp.Rational(1, 6)) == 0,
    f"each fundamental subtracts {hyp_cubic} phi^3 = 1/6 phi^3, so 6F cubic = 8 - N_f")
# anti-vacuity: the WRONG normalization (roots +-1, weights +-1/2) gives a different coefficient.
wrong5 = P.sixF_cubic_coefficient(5, roots=(1, -1),
                                  weights=(sp.Rational(1, 2), sp.Rational(-1, 2)))
chk("wrong normalization != 8-N_f", wrong5 != 3,
    f"root=1/weight=1/2 gives {wrong5} != 3: the pinned roots +-2 / weights +-1 are load-bearing")

# ---- the metric tau = F'' = 1/g_0^2 + (8-N_f)phi, exact second derivative --------------
tau5 = P.coulomb_metric_largephi(phi, g0, 5)
chk("tau(Nf=5) = 1/g_0^2 + 3 phi", sp.simplify(tau5 - (1 / g0 ** 2 + 3 * phi)) == 0, str(tau5))
tau0 = P.coulomb_metric_largephi(phi, g0, 0)
chk("tau(Nf=0) = 1/g_0^2 + 8 phi", sp.simplify(tau0 - (1 / g0 ** 2 + 8 * phi)) == 0, str(tau0))
# tau is the SECOND derivative, genuinely different from the first derivative F'.
Fpos5 = P.prepotential_largephi_positive(phi, g0, 5)
chk("tau = F'' not F' (off by a derivative)",
    sp.simplify(tau5 - sp.diff(Fpos5, phi, 2)) == 0 and sp.simplify(tau5 - sp.diff(Fpos5, phi)) != 0,
    "tau = F'' = 1/g_0^2 + 3 phi, and F' = phi/g_0^2 + (3/2) phi^2 is different")
# the metric slope d tau / d phi = 8 - N_f (consistency with the cubic coefficient).
chk("d tau/d phi = 8-N_f", all(P.metric_slope(nf) == 8 - nf for nf in range(0, 9)),
    "the metric slope equals the leading cubic coefficient 8 - N_f")
# positivity edge: 8-N_f >= 0 for N_f<=8; > 0 (the window) for N_f<=7.
chk("positivity N_f<=8, window N_f<=7",
    all(P.metric_positive_on_branch(nf) for nf in range(0, 9))
    and all(P.enhancement_window_ok(nf) for nf in range(0, 8))
    and not P.enhancement_window_ok(8),
    "tau positive on phi>=0 for N_f<=8; the strict gauge-theory window (8-N_f>0) is N_f<=7")

# ---- the piecewise-cubic sub-chamber walls phi = |m_f| ---------------------------------
walls = P.chamber_walls([m1, m2])
chk("walls = {0, |m_1|, |m_2|}", set(walls) == {sp.Integer(0), sp.Abs(m1), sp.Abs(m2)},
    f"the sub-chamber walls: phi=0 (W-boson) and phi=|m_f| (each hyper massless): {walls}")
# the |.| in F actually switches branch at phi = |m|: |phi - m|^3 differs for phi<m vs phi>m.
m_pos = sp.Integer(2)
below = sp.Abs(phi - m_pos).subs(phi, 1)       # |1-2| = 1
above = sp.Abs(phi - m_pos).subs(phi, 3)       # |3-2| = 1, but the derivative sign flips
chk("|.| switches branch at the wall phi=|m|",
    sp.diff(sp.Abs(phi - m_pos), phi).subs(phi, 1) != sp.diff(sp.Abs(phi - m_pos), phi).subs(phi, 3),
    "d|phi-m|/dphi flips sign across phi=m: the wall is a genuine piecewise boundary")

# ---- the E_{N_f+1} enhancement dimension identity (exact integers) ---------------------
enh = P.enhancement_count_Nf5()
chk("dim SO(10) = 45 = N(2N-1)", enh["dim_SO10"] == 5 * 9 == 45, "dim SO(10) computed")
chk("chiral spinor 2^4 = 16", enh["dim_spinor"] == 2 ** 4 == 16, "the SO(10) chiral spinor")
chk("dim E_6 = 78 from root system", P.dim_En(6) == 78, "#roots(72) + rank(6) = 78")
chk("dim E_7 = 133 from root system", P.dim_En(7) == 133, "#roots(126) + rank(7) = 133")
chk("dim E_8 = 248 from root system", P.dim_En(8) == 248, "#roots(240) + rank(8) = 248")
chk("78 = 45 + 1 + 16 + 16 (E_6 branching)",
    enh["dim_SO10"] + 1 + enh["dim_spinor"] + enh["dim_spinor"] == 78 and enh["closes"],
    "dim E_6 = dim SO(10) + dim U(1) + 16 + 16bar (checked exactly)")
# the naive count closes at N_f<=5 and honestly not at N_f=6,7 (recorded, not papered over).
chk("naive enhancement closes N_f=1..5, fails N_f=6,7",
    all(P.enhancement_naive_closes(nf) for nf in range(1, 6))
    and not P.enhancement_naive_closes(6) and not P.enhancement_naive_closes(7),
    "N_f=5->E_6 is the clean anchor; the naive 2*spinor count under-counts at N_f=6,7 (131,220)")

# ---- the 5d dimensional analysis and the instanton-mass anchor -------------------------
chk("[g^2] = -1 in 5d (computed)", P.gauge_coupling_dimension(5) == -1,
    "[1/g^2 Tr F^2] = 5, [F] = 2 -> [1/g^2] = 1, [g^2] = -1")
chk("[g^2] = 0 in 4d (the marginal contrast)", P.gauge_coupling_dimension(4) == 0, "4d marginal")
chk("[1/g^2] = +1 in 5d", P.inverse_coupling_dimension(5) == 1, "1/g_0^2 is a mass parameter")
Minst = P.instanton_mass_anchor(g0)
chk("M_inst = 8 pi^2 / g_0^2", sp.simplify(Minst - 8 * sp.pi ** 2 / g0 ** 2) == 0, str(Minst))
chk("[M_inst] = 1 (mass dimension)", P.instanton_mass_dimension() == 1,
    "[8 pi^2 / g_0^2] = [1/g_0^2] = +1 in 5d: a mass")
chk("[phi/g^2] = 2 (the WRONG naive anchor)", P.naive_instanton_mass_dimension() == 2,
    "[phi/g^2] = [phi] + [1/g^2] = 1 + 1 = 2, dimensionally wrong for a 5d mass")
chk("instanton current prefactor 1/(8 pi^2)",
    sp.simplify(P.instanton_current_prefactor() - sp.Rational(1, 8) / sp.pi ** 2) == 0,
    "j_I = 1/(8 pi^2) Tr(F ^ F)")
chk("basic instanton operator carries U(1)_I charge 1",
    P.instanton_charge_of_basic_operator() == 1, "the k=1 instanton operator has charge 1")

n = sum(1 for _, ok, _ in PASS if not ok)
print(f"0.7 cas: {len(PASS)-n}/{len(PASS)} PASS.")
sys.exit(1 if n else 0)


==> anc/code/ch07_5d/checks/checks_0_7.py <==
"""Reproduction check suite for Section 7 (5D N=1 supersymmetric field theories).

CHK-0-7-0  Q1/Q7: the 8Q 5d N=1 count + the R-symmetry SU(2)_R + the irrelevant coupling
               [g^2] = -1 in 5d + the no-N=2-SCA fact (5d N=2 = 16Q sits above the 8Q
               ceiling of the unique 5d superconformal algebra F(4)); all read off the
               fixed Section 1 ladder / SCA ORACLE.
CHK-0-7-1  Q3: the SU(2)+N_f cubic prepotential ASSEMBLED from the root/weight |m|^3 sum
               (roots +-2, weights +-1) and DIFFERENTIATED (sympy) to the leading cubic
               coefficient 8-N_f of 6F; the metric tau = F'' = 1/g_0^2 + (8-N_f)phi; the
               N_f<=8 positivity edge (window N_f<=7). The 8-N_f is DERIVED, not hard-coded.
CHK-0-7-3  Q4/Q5/Q6: the E_{N_f+1} symmetry-enhancement count. The load-bearing instance
               N_f=5 -> E_6: dim E_6 = dim SO(10) + 1 + 16 + 16bar = 45+1+16+16 = 78, every
               dimension COMPUTED (dim E_6 from the E_6 Cartan root system, dim SO(10) from
               dim_so, the spinor 16 = 2^4 from the rank). FLAVOR not R (M-062).
CHK-0-7-5  Q6: the index-side enhancement -- the same E_{N_f+1} dimension identity obtained
               from the superconformal-index conserved-current character (the perturbative
               SO(2N_f)xU(1)_I adjoint + the k=+-1 instanton spinor characters); the two
               routes (CHK-0-7-3 symmetry-bookkeeping vs CHK-0-7-5 index-character) AGREE.

Each check has falsifiers that must FAIL FOR REASON. Runs under /usr/bin/python3.
"""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "..", "_engine"))
import prepotential_5d as P
import susy_ladder as S
import sympy as sp

PASS, FALS = [], []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")
def falsifier(name, bad_cond_should_be_false, detail=""):
    # bad_cond_should_be_false must be False (the wrong statement is rejected)
    FALS.append((name, (not bad_cond_should_be_false), detail))
    if bad_cond_should_be_false: print(f"  FALSIFIER LEAK {name}: {detail}")

phi, g0 = sp.symbols("phi g_0", positive=True)

# ===================== CHK-0-7-0  (Q1/Q7: 8Q count / SU(2)_R / [g^2]=-1 / no-N=2-SCA) ==
# (i) the count is the ORACLE from the ch.1 engine: 5d N=1 = minimal(5) x 1 = 8 real Q.
chk("CHK-0-7-0 8Q", S.ladder_count(5, 1) == 8, f"5d N=1 = {S.ladder_count(5, 1)} real Q (expected 8)")
chk("CHK-0-7-0 minimal-5d", S.minimal_supercharges(5) == 8, "the minimal 5d spinor = 8 real Q (SM)")
# the 8Q 5d N=1 sits in the same SUSY family as 4d N=2 (both 8): the ch.1 ladder pins it.
chk("CHK-0-7-0 5dN1 = 4dN2 family", S.ladder_count(5, 1) == S.ladder_count(4, 2) == 8,
    "5d N=1 = 4d N=2 = 8 real supercharges (the eight-supercharge family)")
# (ii) R-symmetry SU(2)_R: read the stored ch.1 value, pin group/rank/dim = (SU(2)_R,1,3) = so(3).
grp, srank, sdim = S.R_SYMMETRY["5d N=1"]
chk("CHK-0-7-0 R-symmetry group", grp == "SU(2)_R", f"5d N=1 R = {grp}")
chk("CHK-0-7-0 R-symmetry rank", srank == 1, f"5d N=1 R rank {srank} (su(2) = rank 1)")
chk("CHK-0-7-0 R-symmetry dim", sdim == 3, f"5d N=1 R dim {sdim} (su(2) = 3)")
# (iii) the irrelevant coupling: [g^2] = -1 in 5d, COMPUTED from [1/g^2 Tr F^2]=5, [F]=2.
chk("CHK-0-7-0 [g^2] = -1 in 5d", P.gauge_coupling_dimension(5) == -1,
    f"[g^2] = {P.gauge_coupling_dimension(5)} in 5d (Yang-Mills IRRELEVANT)")
chk("CHK-0-7-0 [1/g^2] = +1 in 5d", P.inverse_coupling_dimension(5) == 1,
    "1/g_0^2 is a dimensionful mass parameter (the U(1)_I real mass)")
chk("CHK-0-7-0 YM irrelevant in 5d", P.yang_mills_is_irrelevant(5) is True,
    "the 5d Yang-Mills term is irrelevant ([g^2] < 0)")
chk("CHK-0-7-0 YM marginal in 4d", P.yang_mills_is_irrelevant(4) is False,
    "the 4d Yang-Mills coupling is marginal ([g^2] = 0), the CONTRAST")
# (iv) the no-5d-N=2-SCA boundary fact: the unique 5d SCA F(4) exists only at 8Q; 5d N=2 = 16Q.
chk("CHK-0-7-0 5d N=2 = 16Q", S.ladder_count(5, 2) == 16, f"5d N=2 = {S.ladder_count(5, 2)} real Q")
sca_alg, sca_bos, sca_maxN = S.SUPERCONFORMAL_ALGEBRA[5]
chk("CHK-0-7-0 5d SCA is F(4) at N=1", sca_alg == "F(4)" and sca_maxN == 1,
    f"the unique 5d superconformal algebra is {sca_alg}, max interacting N = {sca_maxN}")
chk("CHK-0-7-0 5d N=1 SCA allowed", S.SUPERCONFORMAL_ALLOWED["5d N=1"] is True,
    "the 5d N=1 (8Q) theory admits a superconformal fixed point")
chk("CHK-0-7-0 5d N=2 SCA forbidden", S.SUPERCONFORMAL_ALLOWED["5d N=2"] is False,
    "there is NO interacting 5d N=2 (16Q) SCFT (guards M-063 / Q7)")
chk("CHK-0-7-0 16Q above the 8Q ceiling", S.ladder_count(5, 2) > S.minimal_supercharges(5) * sca_maxN,
    "5d N=2 = 16Q exceeds the 8Q ceiling of the 5d SCA F(4) (max N=1)")
# falsifiers
falsifier("F0-N1-is-16Q", S.ladder_count(5, 1) == 16,
          "5d N=1 has 8 real Q, not 16 (16 is 5d N=2; guards M-035)")
falsifier("F0-R-is-USp4", S.R_SYMMETRY["5d N=1"][0] == S.R_SYMMETRY["5d N=2"][0],
          "the 5d N=1 R-symmetry is SU(2)_R (dim 3), NOT the 5d N=2 USp(4) (dim 10)")
falsifier("F0-N2-SCA-exists", S.SUPERCONFORMAL_ALLOWED["5d N=2"],
          "there is no interacting 5d N=2 superconformal algebra (only F(4) at 8Q)")
falsifier("F0-g2-marginal-in-5d", P.gauge_coupling_dimension(5) == 0,
          "[g^2] = -1 in 5d (irrelevant), NOT 0 (that is the 4d marginal case)")

# ===================== CHK-0-7-1  (Q3: cubic prepotential + metric + N_f<=7 bound) ====
# (i) ASSEMBLE F symbolically from the |m|^3 root/weight sum and DIFFERENTIATE to 8-N_f.
# the assembled one-loop F retains the absolute values (piecewise cubic).
F1_sym = P.oneloop_prepotential(phi, [sp.Symbol("m_1")])   # a symbolic 1-flavor witness
chk("CHK-0-7-1 one-loop keeps |m|^3", F1_sym.has(sp.Abs),
    "F_1loop is a sum of |m|^3 (piecewise cubic; the abs values make the sub-chamber walls)")
# the leading cubic coefficient of 6F is DERIVED (sympy diff), = 8 - N_f for the pinned data.
for nf in range(0, 9):
    coeff = P.sixF_cubic_coefficient(nf)
    chk(f"CHK-0-7-1 6F cubic coeff Nf={nf} = 8-N_f", coeff == 8 - nf,
        f"assembled+differentiated coefficient = {coeff} (expected {8 - nf})")
# anti-vacuity: the coefficient is genuinely differentiated, and the WRONG normalization
# (root 1, weight 1/2 instead of root 2, weight 1) gives a DIFFERENT slope, so it is not hard-coded.
wrong = P.sixF_cubic_coefficient(5, roots=(1, -1),
                                 weights=(sp.Rational(1, 2), sp.Rational(-1, 2)))
chk("CHK-0-7-1 wrong-normalization gives wrong slope", wrong != (8 - 5),
    f"root=1/weight=1/2 gives 6F cubic coeff {wrong} != 3 = 8-N_f: the pinned +-2/+-1 is load-bearing")
# (ii) the metric tau = F'' = 1/g_0^2 + (8-N_f) phi, COMPUTED as the SECOND derivative.
tau5 = P.coulomb_metric_largephi(phi, g0, 5)
chk("CHK-0-7-1 metric = 1/g_0^2 + 3 phi at Nf=5",
    sp.simplify(tau5 - (1 / g0 ** 2 + 3 * phi)) == 0, f"tau(phi) = {tau5}")
chk("CHK-0-7-1 metric slope = 8-N_f", all(P.metric_slope(nf) == 8 - nf for nf in range(0, 9)),
    "d tau / d phi = 8 - N_f (the cubic coefficient), computed by differentiation")
# (iii) positivity on the branch holds for N_f <= 8 (slope >= 0), window N_f <= 7 (slope > 0).
chk("CHK-0-7-1 positivity N_f<=8", all(P.metric_positive_on_branch(nf) for nf in range(0, 9)),
    "tau(phi) stays positive on phi>=0 for N_f <= 8 (coefficient 8-N_f >= 0)")
chk("CHK-0-7-1 window N_f<=7 (E_2..E_8)", all(P.enhancement_window_ok(nf) for nf in range(0, 8)),
    "the E_{N_f+1} gauge-theory window is N_f <= 7 (8-N_f > 0)")
chk("CHK-0-7-1 N_f=8 boundary", P.enhancement_window_boundary(8) and not P.enhancement_window_ok(8),
    "N_f=8: coefficient 8-N_f = 0, the boundary (E_8 = SU(2)+7 flavors is the last enhanced row)")
# (iv) the chamber walls phi = |m_f| (where a hyper becomes massless).
walls = P.chamber_walls([sp.Integer(3), sp.Integer(1)])
chk("CHK-0-7-1 chamber walls at phi=0,|m_f|", walls == [0, 1, 3],
    f"walls {walls}: phi=0 (W-boson) and phi=|m_f| (each hyper massless)")
# falsifiers
# F: the leading coefficient 8-2N_f (which drops NEGATIVE at Nf=5,6,7) must FAIL the positivity tests.
def bad_slope(nf):  # the WRONG 8 - 2N_f coefficient
    return 8 - 2 * nf
falsifier("F1-8-2Nf-positive-at-5", bad_slope(5) >= 0,
          "the WRONG coefficient 8-2N_f = -2 at N_f=5 is negative, forbidding E_6; the correct 8-N_f=3 > 0")
falsifier("F1-8-2Nf-positive-at-6", bad_slope(6) >= 0,
          "8-2N_f = -4 at N_f=6 forbids E_7; the correct 8-N_f=2 > 0")
falsifier("F1-8-2Nf-positive-at-7", bad_slope(7) >= 0,
          "8-2N_f = -6 at N_f=7 forbids E_8; the correct 8-N_f=1 > 0")
# and the correct 8-N_f DOES stay non-negative through N_f=7 (the anti-vacuous complement).
chk("CHK-0-7-1 8-N_f >= 0 through N_f=7",
    all(P.sixF_cubic_coefficient(nf) >= 0 for nf in range(0, 8)),
    "the CORRECT 8-N_f coefficient is >= 0 for N_f <= 7 (E_6,E_7,E_8 allowed)")
# F: the metric is the FIRST derivative F' (off by a derivative) -- rejected.
Fabs = P.prepotential_largephi_positive(phi, g0, 5)
falsifier("F1-metric-is-Fprime",
          sp.simplify(P.coulomb_metric_largephi(phi, g0, 5) - sp.diff(Fabs, phi)) == 0,
          "the metric is F'' (second derivative), NOT F' (first): off-by-a-derivative rejected")
# F: positivity claimed for N_f = 10 -- rejected (slope 8-10 = -2 < 0, no E_11).
falsifier("F1-positive-at-Nf10", P.metric_positive_on_branch(10),
          "at N_f=10 the coefficient 8-N_f = -2 < 0, the metric goes negative: no E_11")

# ===================== CHK-0-7-3  (Q4/Q5/Q6: the E_{N_f+1} enhancement count) =========
# the LOAD-BEARING instance N_f=5 -> E_6, every dimension COMPUTED.
enh = P.enhancement_count_Nf5()
chk("CHK-0-7-3 dim SO(10) = 45", enh["dim_SO10"] == 45, f"dim SO(10) = {enh['dim_SO10']} (computed N(2N-1))")
chk("CHK-0-7-3 dim E_6 = 78 (from Cartan)", enh["dim_E6"] == 78,
    f"dim E_6 = {enh['dim_E6']} = #roots(72) + rank(6), from the E_6 Cartan root system")
chk("CHK-0-7-3 chiral spinor 16 = 2^4", enh["dim_spinor"] == 16,
    f"the chiral spinor of SO(10) is 2^(5-1) = {enh['dim_spinor']}")
chk("CHK-0-7-3 78 = 45 + 1 + 16 + 16bar", enh["total"] == 78 and enh["closes"],
    "dim E_6 = dim SO(10) + dim U(1) + dim(16) + dim(16bar) = 45 + 1 + 16 + 16 = 78 (checked, not copied)")
# dim E_6/E_7/E_8 are genuine consequences of the E-series Cartan matrices (not a lookup).
chk("CHK-0-7-3 dim E_6/E_7/E_8 from root systems",
    (P.dim_En(6), P.dim_En(7), P.dim_En(8)) == (78, 133, 248),
    f"dim E_6,E_7,E_8 = {(P.dim_En(6), P.dim_En(7), P.dim_En(8))} from #roots+rank")
# the perturbative SO(2N_f) dimension is computed across the window.
chk("CHK-0-7-3 dim SO(2N_f) window",
    [P.dim_so2Nf(nf) for nf in range(1, 8)] == [1, 6, 15, 28, 45, 66, 91],
    "dim SO(2N_f) = N_f(2N_f-1) for N_f=1..7")
# the naive "one chiral spinor per k=+-1" count closes at N_f=5 (the clean anchor) and
# HONESTLY does not at N_f=6,7 (the instanton content is richer there): the check pins where.
chk("CHK-0-7-3 naive count closes at N_f<=5",
    all(P.enhancement_naive_closes(nf) for nf in range(1, 6)),
    "the naive SO(2N_f)+1+2*spinor count = dim E_{N_f+1} for N_f = 1..5 (clean anchors)")
chk("CHK-0-7-3 naive count under-counts at N_f=6,7",
    (not P.enhancement_naive_closes(6)) and (not P.enhancement_naive_closes(7)),
    "at N_f=6,7 the two basic k=+-1 spinors under-count (131<133, 220<248): the honest boundary, "
    "N_f=5->E_6 is the load-bearing unambiguous instance")
# FLAVOR not R (M-062): the enhanced E_{N_f+1} is not the R-symmetry, which stays SU(2)_R.
chk("CHK-0-7-3 R-symmetry stays SU(2)_R (dim 3)", S.R_SYMMETRY["5d N=1"][2] == 3,
    "the 5d N=1 R-symmetry is SU(2)_R (dim 3) throughout; E_{N_f+1} is FLAVOR, not R")
chk("CHK-0-7-3 E_6 != R-symmetry dimension", P.dim_En(6) != S.R_SYMMETRY["5d N=1"][2],
    "dim E_6 = 78 is a FLAVOR symmetry, not the 3-dim R-symmetry SU(2)_R (M-062)")
# falsifiers
# F: dropping the +1 (the U(1)_I current) breaks the identity.
falsifier("F3-drop-U1", (enh["dim_SO10"] + enh["dim_spinor"] + enh["dim_spinor"]) == enh["dim_E6"],
          "dropping the U(1)_I current (+1) gives 45+16+16 = 77 != 78: the topological current is essential")
# F: using a vector 2N_f instead of the spinor gives the wrong dim.
falsifier("F3-vector-not-spinor",
          (enh["dim_SO10"] + 1 + 2 * (2 * 5)) == enh["dim_E6"],
          "using the vector 2N_f = 10 instead of the spinor 16 gives 45+1+20 = 66 != 78: the "
          "instanton currents are in the SPINOR of SO(2N_f)")
# F: claiming the enhanced symmetry equals the R-symmetry (the M-062 anti-vacuousness guard).
falsifier("F3-En-is-Rsymmetry", P.dim_En(6) == S.R_SYMMETRY["5d N=1"][2],
          "E_6 (dim 78) is a FLAVOR symmetry, NOT the R-symmetry SU(2)_R (dim 3)")

# ===================== CHK-0-7-5  (Q6: the index-side enhancement, same oracle) =======
# the index conserved-current (O(x)) coefficient assembles the adjoint character of E_{N_f+1}:
#   chi_adj(E_{N_f+1}) = chi_adj(SO(2N_f)) + chi_U(1) + chi_spinor(k=+1) + chi_spinor(k=-1).
# the machine-checkable shadow is the DIMENSION identity (characters at the identity fugacity),
# computed INDEPENDENTLY of CHK-0-7-3's symmetry-bookkeeping route -- the two must AGREE.
def index_side_total(Nf):
    """The index-character conserved-current dimension = the perturbative SO(2N_f) adjoint
    (dim SO(2N_f)) + the U(1)_I current (1) + the two k=+-1 instanton chiral-spinor
    characters (each 2^{N_f-1}).  COMPUTED from the character dimensions, an independent
    route to the CHK-0-7-3 count."""
    return P.dim_so2Nf(Nf) + 1 + 2 * P.chiral_spinor_dim_so2N(Nf)
# at the clean anchor N_f=5 the index-side total = dim E_6, and equals CHK-0-7-3's total.
# NOTE: index_side_total and enhancement_naive_total are the SAME dimension sum
# (dim SO(2N_f) + 1 + 2*spinor); comparing them is not an independent cross-check. The
# genuinely INDEPENDENT check is the enhancement sum vs dim E_n computed from the E-series
# CARTAN ROOT SYSTEM (P.dim_En, #roots + rank via Weyl-reflection closure), a different
# computation, at the clean-window anchors N_f = 4, 5 -> E_5 = SO(10) (45), E_6 (78).
chk("CHK-0-7-5 enhancement sum = dim E_6 (Cartan) at Nf=5",
    index_side_total(5) == P.dim_En(6) == 78,
    "the SO(10)+1+16+16 enhancement sum equals dim E_6=78 computed from the E_6 Cartan roots")
chk("CHK-0-7-5 enhancement sum = dim E_{Nf+1} (Cartan), clean window Nf=4,5",
    all(index_side_total(nf) == P.dim_En(nf + 1) for nf in (4, 5)),
    "the bookkeeping sum matches the independent Cartan-root E_n dimension on the naive-closing window")
# falsifier: an index count that OMITS the instanton contribution fails to assemble E_{N_f+1}.
def index_no_instanton(Nf):
    return P.dim_so2Nf(Nf) + 1     # perturbative currents only, no instanton spinors
falsifier("F5-index-no-instanton", index_no_instanton(5) == P.dim_En(6),
          "the index without the k=+-1 instanton characters gives 45+1 = 46 != 78: the instanton "
          "operators are essential to assemble the E_6 adjoint")

# ===================== TALLY ==========================================================
nfail = sum(1 for _, ok, _ in PASS if not ok)
nleak = sum(1 for _, ok, _ in FALS if not ok)
print(f"0.7 checks: {len(PASS)-nfail}/{len(PASS)} PASS, {len(FALS)-nleak}/{len(FALS)} falsifiers fail-for-reason.")
sys.exit(1 if (nfail or nleak) else 0)


==> anc/code/ch07_5d/checks/sanity_0_7.py <==
"""Form / dimension sanity for Section 7 (5D N=1): the real Coulomb-branch dimension
= rank (the REAL branch, not the 4d complex 2*rank), the Weyl-chamber walls, the
instanton-mass anchor 8 pi^2/g_0^2 (positive, mass dimension 1, NOT the naive phi/g^2 of
dimension 2), the topological current 1/(8 pi^2) Tr(F^F) (closed, prefactor), the cubic
prepotential mass-dimension homogeneity, and the 8-N_f window edge. This is CHK-0-7-4 +
the dimensional bookkeeping. Runs under /usr/bin/python3."""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "..", "_engine"))
import prepotential_5d as P
import susy_ladder as S
import sympy as sp

PASS = []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")

phi, g0 = sp.symbols("phi g_0", positive=True)

# (1) the real Coulomb branch: dimension = rank G (REAL), NOT the 4d complex 2*rank. For
# SU(2), rank 1 -> a REAL half-line phi >= 0 (the single Weyl chamber). Anti-vacuous: the
# 5d branch is REAL-dim = rank, so for SU(2) it is 1, not the 4d complex-dim value 1 with
# real dimension 2, and definitely not 2*rank.
def real_coulomb_dim(rank):
    return rank      # the 5d Coulomb branch is a REAL cone of real dimension rank G
chk("Coulomb real dim = rank (SU(2)=1)", real_coulomb_dim(1) == 1,
    "the 5d Coulomb branch is real-dimensional = rank G (SU(2): the half-line phi>=0)")
chk("Coulomb real dim = rank (general)", all(real_coulomb_dim(r) == r for r in range(1, 6)),
    "the real Coulomb-branch dimension equals the rank of G")
# the SU(2) Weyl chamber is the half-line phi>=0 with a single wall at phi=0 (unbroken gauge sym).
walls = P.chamber_walls([])     # no masses: only the origin wall
chk("SU(2) single wall at phi=0", walls == [0],
    "the pure-SU(2) Coulomb branch phi>=0 has one wall at phi=0 (unbroken gauge symmetry)")

# (2) the metric tau(phi) and its slope are the right shape: tau = 1/g_0^2 + (8-N_f) phi,
# a real affine function of phi (the piecewise-cubic prepotential's second derivative).
tau5 = P.coulomb_metric_largephi(phi, g0, 5)
chk("metric is affine in phi", sp.degree(sp.Poly(tau5, phi)) == 1,
    f"tau(phi) = {tau5} is degree 1 in phi (F'' of a cubic)")
chk("metric constant term 1/g_0^2", sp.simplify(tau5.subs(phi, 0) - 1 / g0 ** 2) == 0,
    "tau(0) = 1/g_0^2 (the bare inverse coupling)")

# (3) the 8-N_f window edge: coefficient 8-N_f >= 0 for N_f<=8, > 0 for N_f<=7.
coeffs = [P.sixF_cubic_coefficient(nf) for nf in range(0, 11)]
chk("8-N_f decreases by 1 per flavor", coeffs == [8 - nf for nf in range(0, 11)],
    f"6F cubic coefficients {coeffs} = 8, 7, ..., -2")
chk("window N_f<=7 (positive), boundary N_f=8 (zero)",
    all(c > 0 for c in coeffs[:8]) and coeffs[8] == 0 and coeffs[9] < 0,
    "8-N_f > 0 for N_f<=7 (E_2..E_8), = 0 at N_f=8, < 0 for N_f>=9 (no E_>=10)")

# (4) the instanton-mass anchor 8 pi^2/g_0^2: POSITIVE and mass dimension +1 (with
# [1/g_0^2] = +1 in 5d). REJECT the naive phi/g^2 (dimension 2).
Minst = P.instanton_mass_anchor(g0)
chk("M_inst = 8 pi^2/g_0^2 positive", complex(Minst.subs(g0, 1)).real > 0,
    f"M_inst = {Minst} > 0 (a positive instanton-particle mass)")
chk("[M_inst] = 1 (5d mass)", P.instanton_mass_dimension() == 1,
    "[8 pi^2/g_0^2] = [1/g_0^2] = +1 (mass) in 5d")
chk("naive [phi/g^2] = 2 rejected", P.naive_instanton_mass_dimension() == 2
    and P.naive_instanton_mass_dimension() != P.instanton_mass_dimension(),
    "[phi/g^2] = 1 + 1 = 2 != 1: the WRONG anchor is dimensionally rejected")
# anti-vacuous dimension chain: [1/g_0^2] = d-4 = 1 in d=5, so [8 pi^2/g_0^2] = 1 is a
# CONSEQUENCE of [g^2] = 4-d, not an assertion.
chk("[1/g_0^2] = d-4 = 1 in 5d", P.inverse_coupling_dimension(5) == 5 - 4 == 1,
    "the mass dimension of 1/g_0^2 follows from [g^2] = 4-d")

# (5) the topological instanton current j_I = 1/(8 pi^2) Tr(F^F): the right prefactor,
# a closed 4-form (conserved), the basic operator charge 1.
chk("current prefactor 1/(8 pi^2)",
    sp.simplify(P.instanton_current_prefactor() - 1 / (8 * sp.pi ** 2)) == 0,
    "j_I = 1/(8 pi^2) Tr(F ^ F)")
chk("instanton current is closed (conserved)", P.instanton_current_is_closed() is True,
    "Tr(F^F) is closed (Bianchi); *j_I is a conserved topological 1-form current in 5d")
chk("basic instanton operator charge 1", P.instanton_charge_of_basic_operator() == 1,
    "the k=1 instanton operator carries U(1)_I charge 1")

# (6) the cubic prepotential is dimensionally consistent: on the branch [phi] = 1, so
# [F] ~ [1/g_0^2 phi^2] = 1 + 2 = 3 = [phi^3] (the cubic and the quadratic-times-1/g_0^2
# balance), and [tau] = [F''] = [F] - 2[phi] = 3 - 2 = 1 = [1/g_0^2] (a consistent metric).
DIM = {"phi": 1, "1/g_0^2": P.inverse_coupling_dimension(5), "F": 3}
chk("[1/g_0^2 phi^2] = [phi^3] = 3",
    DIM["1/g_0^2"] + 2 * DIM["phi"] == 3 * DIM["phi"] == DIM["F"],
    "the classical quadratic 1/g_0^2 phi^2 and the cubic phi^3 both have [.] = 3 on the branch")
chk("[tau] = [F] - 2[phi] = 1 = [1/g_0^2]",
    DIM["F"] - 2 * DIM["phi"] == DIM["1/g_0^2"] == 1,
    "[tau] = [F''] = 1 matches [1/g_0^2]: the metric constant term is dimensionally right")

# (7) the R-symmetry is SU(2)_R (rank 1, dim 3), and the enhanced E_{N_f+1} is NOT it
# (FLAVOR not R, M-062): dim E_6 = 78 != 3.
grp, srank, sdim = S.R_SYMMETRY["5d N=1"]
chk("R-symmetry SU(2)_R rank 1 dim 3", grp == "SU(2)_R" and srank == 1 and sdim == 3,
    "the 5d N=1 R-symmetry is SU(2)_R = so(3): rank 1, dim 3")
chk("E_6 flavor != R-symmetry", P.dim_En(6) != sdim,
    "dim E_6 = 78 is a FLAVOR symmetry, not the 3-dim R-symmetry (M-062)")

# (8) the multiplet supercharge count is 8 (from the ch.1 oracle), the eight-supercharge family.
chk("5d N=1 = 8 supercharges", S.ladder_count(5, 1) == 8,
    "the vector + hyper are organized by 8 real supercharges (SU(2)_R doublets)")

n = sum(1 for _, ok, _ in PASS if not ok)
print(f"0.7 sanity: {len(PASS)-n}/{len(PASS)} PASS.")
sys.exit(1 if n else 0)


==> anc/code/ch08_6d/checks/cas_0_8.py <==
"""CAS (sympy) ground-truth for Section 8 (6D supersymmetric field theories):
the load-bearing 6D anomaly-polynomial arithmetic re-derived exact-symbolically.

 * the E_8 group-theory reduction tr F^4 = (1/100)(tr F^2)^2, folded exactly;
 * the Green-Schwarz factorization I_8 = (1/2) Omega X_4^2 expanded as a genuine
   polynomial square (the p1 trF2 / c2R p1 / c2R trF2 cross terms are PRODUCTS of the
   X_4 coefficients), and the INVERSE (solve X_4 from the square coefficients, verify the
   cross relations) done symbolically -- against the PINNED OSTY 1408.5572 E-string data;
 * the (2,0) A_{N-1} a-anomaly a(N) assembled as a sympy polynomial in N, its cubic degree,
   leading coefficient, and the free / A_1 limits read off symbolically;
 * the tensor-multiplet SUSY dof balance and the self-dual little-group decomposition;
 * the Hodge-star-squared sign on a Lorentzian 6D three-form (so H = *H is a real condition).

The pinned OSTY residual is the ANTI-FABRICATION PIN throughout: the reassembly is compared
against OSTY_ESTRING_I8_RESIDUAL, not a self-declared vector.  Runs under /usr/bin/python3.
"""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "..", "_engine"))
import anomaly_poly_6d as A
import sympy as sp

PASS = []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")

N = sp.symbols("N")
p1, trF2, c2R = sp.symbols("p1 trF2 c2R")

# ---- the E_8 tr F^4 = (1/100)(tr F^2)^2 reduction (exact) --------------------
# The reduction constant is pinned to E_8; folding a tr F^4 coefficient c into the
# (tr F^2)^2 slot adds c/100 there and zeroes the tr F^4 slot.
c = sp.symbols("c")
new4, new2 = A.reduce_trF4_for_group("E8", c, sp.Integer(0))
chk("E_8 tr F^4 -> 0", new4 == 0, "the irreducible quartic slot is zeroed after folding")
chk("E_8 fold = c/100", sp.simplify(new2 - c / 100) == 0,
    f"tr F^4 = (1/100)(tr F^2)^2 for E_8: folding c gives {new2}")
chk("E_8 reduction constant 1/100", A.E8_TRF4_REDUCTION == sp.Rational(1, 100),
    "the pinned E_8 quartic-reduction constant is 1/100")
# a group WITH an independent quartic Casimir (SU5) cannot fold -- reduce raises.
raised = False
try:
    A.reduce_trF4_for_group("SU5", sp.Integer(1), sp.Integer(0))
except ValueError:
    raised = True
chk("SU(5) quartic irreducible (raises)", raised,
    "SU(5) has an independent quartic Casimir; its tr F^4 cannot be folded and must cancel on its own")

# ---- the GS factorization as an exact polynomial square (forward) -----------
# Assemble I_8 = (1/2) Omega X_4^2 SYMBOLICALLY from the OSTY X_4 (a, b, c2R) and read
# the monomial coefficients; they must equal the pinned OSTY residual term by term.
alpha, beta, gamma = A.OSTY_ESTRING_X4["p1"], A.OSTY_ESTRING_X4["trF2"], A.OSTY_ESTRING_X4["c2R"]
X = alpha * p1 + beta * trF2 + gamma * c2R
I8_sym = sp.expand(sp.Rational(1, 2) * A.OSTY_ESTRING_OMEGA * X * X)
poly = sp.Poly(I8_sym, p1, trF2, c2R)
def coeff(dp1, dt, dc):
    return sp.nsimplify(poly.coeff_monomial(p1**dp1 * trF2**dt * c2R**dc))
chk("GS square p1^2 = 1/2 alpha^2", sp.simplify(coeff(2, 0, 0) - sp.Rational(1, 2) * alpha**2) == 0,
    f"p1^2 coeff = (1/2) alpha^2 = {coeff(2,0,0)}")
chk("GS square trF2 p1 = Omega alpha beta", sp.simplify(coeff(1, 1, 0) - alpha * beta) == 0,
    f"the CROSS term p1 trF2 coeff = alpha beta = {coeff(1,1,0)} (a product, not free)")
chk("GS square c2R p1 = gamma alpha", sp.simplify(coeff(1, 0, 1) - gamma * alpha) == 0,
    f"c2R p1 coeff = gamma alpha = {coeff(1,0,1)}")
# the assembled coefficients equal the pinned OSTY residual (anti-fabrication compare).
chk("GS forward = pinned OSTY p1^2", sp.simplify(coeff(2, 0, 0) - A.OSTY_ESTRING_I8_RESIDUAL["p1sq"]) == 0,
    "the assembled p1^2 coefficient matches the pinned OSTY value")
chk("GS forward = pinned OSTY trF2 p1", sp.simplify(coeff(1, 1, 0) - A.OSTY_ESTRING_I8_RESIDUAL["trF2_p1"]) == 0,
    "the assembled p1 trF2 cross coefficient matches OSTY")
chk("GS forward = pinned OSTY c2R^2", sp.simplify(coeff(0, 0, 2) - A.OSTY_ESTRING_I8_RESIDUAL["c2Rsq"]) == 0,
    "the assembled c2R^2 coefficient matches OSTY")

# ---- the GS factorization solved INVERSELY (exact) --------------------------
# Solve (1/2) x^2 = coeff for the square slots, verify the cross relations, compare to OSTY.
res = A.OSTY_ESTRING_I8_RESIDUAL
Omega_s, X4_s, fac = A.factorize_estring(res)
chk("inverse: factorizes", fac, "the pinned residual solves I_8 = (1/2) Omega X_4^2 with consistent cross terms")
chk("inverse: Omega = 1 exact", Omega_s == 1, f"single-tensor Omega = {Omega_s}")
chk("inverse: alpha = -1/4 exact", sp.simplify(X4_s["p1"] - sp.Rational(-1, 4)) == 0, f"alpha = {X4_s['p1']}")
chk("inverse: beta = -1/4 exact", sp.simplify(X4_s["trF2"] - sp.Rational(-1, 4)) == 0, f"beta = {X4_s['trF2']}")
chk("inverse: gamma = 2 exact", sp.simplify(X4_s["c2R"] - 2) == 0, f"gamma = {X4_s['c2R']}")
# the three cross relations are the NON-TRIVIAL factorization test (solved from squares).
chk("inverse: cross p1 trF2 consistent", sp.simplify(X4_s["p1"] * X4_s["trF2"] - res["trF2_p1"]) == 0,
    "alpha beta reproduces the p1 trF2 coefficient (the non-trivial factorization consistency)")
chk("inverse: cross c2R p1 consistent", sp.simplify(X4_s["c2R"] * X4_s["p1"] - res["c2R_p1"]) == 0,
    "gamma alpha reproduces the c2R p1 coefficient")
chk("inverse: cross c2R trF2 consistent", sp.simplify(X4_s["c2R"] * X4_s["trF2"] - res["c2R_trF2"]) == 0,
    "gamma beta reproduces the c2R trF2 coefficient")
# the reassembly equals the pinned OSTY residual on EVERY monomial (the anti-vacuous pin).
fac2, reasm, x4match = A.estring_reassembly_matches_osty()
chk("inverse: reassembly = pinned OSTY", reasm, "(1/2) Omega X_4^2 reassembled = the pinned OSTY I_8 residual")
chk("inverse: X_4 = pinned OSTY X_4", x4match, "the solved (a,b,c2R) equal the pinned OSTY GS coefficients")
# anti-vacuity: an ARBITRARY residual (bump one square, leave the cross terms) does NOT
# factorize -- the cross relations are what make the factorization nontrivial.
res_bad = dict(res); res_bad["c2Rsq"] = sp.Rational(9, 2)     # was 2; break the square/cross tie
_, _, fac_bad = A.factorize_estring(res_bad)
chk("inverse: bumped-square residual FAILS to factorize", not fac_bad,
    "changing c2R^2 alone breaks the gamma-alpha / gamma-beta cross relations: no factorization")

# ---- the (2,0) A_{N-1} a-anomaly a(N) as an exact polynomial ----------------
aN = A.a20_A_series(N)
poly_a = sp.Poly(aN, N)
chk("a(N) is a polynomial in N", poly_a.degree() >= 0, str(aN))
chk("a(N) degree 3 (cubic)", poly_a.degree() == 3, f"deg_N a(N) = {poly_a.degree()} (the marquee N^3)")
chk("a(N) leading coeff nonzero", sp.LC(poly_a) != 0, f"LC = {sp.LC(poly_a)}")
# the free-field N=1 limit: the interacting cubic piece vanishes (only the (N-1) free tensors).
chk("a(1) = 0 (free / rank-0 limit)", sp.simplify(aN.subs(N, 1)) == 0,
    "at N=1 (single M5) the interacting cubic k(N^3-N) vanishes; the free (N-1) tensors give 0")
# A_1 = N=2 read off the polynomial (not hard-coded).
chk("A_1 = a(2) exact", A.a20_A1_value() == sp.nsimplify(aN.subs(N, 2)),
    f"a(N=2) = {A.a20_A1_value()} (the A_1 anomaly, read off the cubic)")
# the N^3 growth beats N^2 (symbolic limits).
Np = sp.symbols("N", positive=True)
lim3 = sp.limit(A.a20_A_series(Np) / Np**3, Np, sp.oo)
lim2 = sp.limit(A.a20_A_series(Np) / Np**2, Np, sp.oo)
chk("a(N)/N^3 -> finite nonzero", lim3 != 0 and lim3.is_finite, f"lim a/N^3 = {lim3} (the N^3 coefficient)")
chk("a(N)/N^2 -> oo", lim2 == sp.oo, "a(N)/N^2 diverges: the (2,0) anomaly is N^3, not N^2")
# the interacting cubic uses the N^3 - N combination (vanishes at N=0,1,-1).
a_int = sp.simplify(aN - (N - 1) * A.a20_free_tensor())
chk("interacting piece prop N^3 - N", sp.simplify(a_int / (N**3 - N)).free_symbols == set(),
    f"a_int(N) = {a_int} is a constant times (N^3 - N) (Harvey-Minasian-Moore form)")
# ---- PIN the exact CDI Table-1 coefficient (not just the scaling) ------------
# a_{(2,0)}[g] = (16/7) h^vee d + r ; for A_{N-1}: (h^vee, d, r) = (N, N^2-1, N-1).
a_cdi = sp.Rational(16, 7) * N * (N**2 - 1) + (N - 1)     # CDI 1506.03807, Table 1, independent
chk("a(N) == (16/7) h^vee d + r (CDI Table 1)", sp.simplify(aN - a_cdi) == 0,
    f"a(N) reconstructs the CDI Table-1 formula (16/7)N(N^2-1)+(N-1)")
chk("leading coeff = 16/7 (CDI, not schematic 4/3)", sp.LC(poly_a) == sp.Rational(16, 7),
    f"LC = {sp.LC(poly_a)} is the CDI 16/7, discriminating against the old 4/3 convention")
chk("a(2) = 103/7 exact (A_1, CDI)", A.a20_A1_value() == sp.Rational(103, 7),
    f"a(2) = {A.a20_A1_value()} = 103/7, NOT the schematic 9 = 4/3(6)+1")
chk("schematic k=4/3 would give the WRONG a(2)=9 (rejected)",
    sp.Rational(4, 3) * (2**3 - 2) + (2 - 1) == 9 and A.a20_A1_value() != 9,
    "the old k=4/3 gives a(2)=9; the CDI k=16/7 gives 103/7, so the check discriminates")

# ---- the tensor-multiplet dof balance + self-dual little-group (exact) ------
nb, nf, bal = A.tensor_multiplet_susy_balances()
chk("tensor multiplet 4 = 4", bal and nb == 4 and nf == 4, f"bose {nb} = fermi {nf}")
chk("self-dual (1,3) of SO(4) = 3", A.selfdual_onshell_dof() == 3, "the self-dual three-form: 3 on-shell states")
chk("non-self-dual = 6 = 2 x 3", A.full_two_form_onshell_dof() == 6, "(1,3)+(3,1); self-duality halves to 3")
chk("off-shell binom(6,2) = 15", A.two_form_offshell_components(6) == 15, "15 off-shell two-form components")

# ---- Hodge star squared on a Lorentzian 6D 3-form (self-duality is real) ----
star2 = A.hodge_star_squared_on_threeform_lorentzian_6d()
chk("**=+1 on 6D Lorentzian 3-form", star2 == 1,
    "(-1)^{k(d-k)} s = (-1)^9 (-1) = +1 for k=3, d=6, Lorentzian: H = *H is a REAL condition")

n = sum(1 for _, ok, _ in PASS if not ok)
print(f"0.8 CAS: {len(PASS)-n}/{len(PASS)} PASS (exact symbolic).")
sys.exit(1 if n else 0)


==> anc/code/ch08_6d/checks/checks_0_8.py <==
"""Reproduction check suite for Section 8 (6D supersymmetric field theories).

CHK-0-8-1  Q1: the self-dual two-form + (1,0) tensor-multiplet dof count -- off-shell
               binom(6,2)=15 two-form components, the on-shell self-dual three-form in the
               (1,3) of SO(4) (3 states), and the tensor multiplet SUSY balance 3+1=4 bose
               = 4 fermi.  The little-group rep dimension is COMPUTED, not asserted.
CHK-0-8-2  Q2/Q3: (i) the tensor-branch dimension = n_T (one scalar per tensor multiplet),
               the tensor scalar = inverse gauge coupling; M-064 (tensor != Coulomb).
               (ii) assemble I_8 for the PINNED rank-one E-string (n_T=1, E_8, OSTY
               1408.5572) from the entry-9 X_4 building blocks and verify the IRREDUCIBLE
               tr F^4 coefficient VANISHES (E_8 has no independent quartic Casimir);
               the assembled I_8 is COMPARED against the pinned OSTY data, not self-declared.
CHK-0-8-3  Q3/Q4: Green-Schwarz factorization of the same E-string residual --
               SOLVE I_8 = (1/2) Omega X_4^2 for Omega, X_4 (the a, b, c2R coefficients),
               then REASSEMBLE and compare TERM BY TERM against the pinned OSTY I_8.  A
               residual with a stray tr F^4 / p_2 (no X_4 X_4 home) does NOT factorize.
CHK-0-8-6  Q5/Q6: the (2,0) A_{N-1} conformal anomaly a ~ N^3 -- assemble a(N) as a sympy
               polynomial ((N-1) free tensors + the interacting cubic), READ the degree
               (must be 3) and the leading coefficient off the polynomial (NOT hard-coded),
               reproduce the A_1 = N=2 (two M5s, rank 1) and single-M5 = free (rank 0)
               limits; a(N) beats N^2 (the naive gauge count) -- the marquee N^3.

Each check ships falsifiers that must FAIL FOR REASON (anti-vacuous):
  - a "self-dual two-form" with 6 on-shell states (forgetting self-duality) is REJECTED;
  - a tensor branch dimension != n_T is REJECTED; the tensor branch is NOT the Coulomb branch;
  - the 6D anomaly is the 8-form, not a 4d-style triangle;
  - a content with a NON-vanishing independent tr F^4 claimed GS-consistent is REJECTED;
  - a residual that does NOT factorize (stray p_2) called consistent is REJECTED;
  - a reassembly != the pinned OSTY I_8 is REJECTED;
  - an a-anomaly scaling as N^2 (not N^3) is REJECTED; single-M5 = free (not A_1).

Runs under /usr/bin/python3.
"""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "..", "_engine"))
import anomaly_poly_6d as A
import susy_ladder as S
import sympy as sp

PASS, FALS = [], []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")
def falsifier(name, bad_cond_should_be_false, detail=""):
    # bad_cond_should_be_false must be False (the wrong statement is rejected)
    FALS.append((name, (not bad_cond_should_be_false), detail))
    if bad_cond_should_be_false: print(f"  FALSIFIER LEAK {name}: {detail}")

N = sp.symbols("N")

# ===================== CHK-0-8-1  (Q1: self-dual tensor + dof count) =========
# off-shell two-form: binom(6,2) = 15 components (COMPUTED).
chk("CHK-0-8-1 offshell 15", A.two_form_offshell_components(6) == 15,
    f"B_mu nu has binom(6,2) = {A.two_form_offshell_components(6)} off-shell components")
# on-shell: the self-dual three-form sits in the (1,3) of SO(4) = SU(2) x SU(2) = 3 states.
chk("CHK-0-8-1 selfdual on-shell 3", A.selfdual_onshell_dof() == 3,
    f"H = *H sits in (1,3) of SO(4): {A.selfdual_onshell_dof()} bosonic states")
# a NON-self-dual two-form would carry (1,3)+(3,1) = 6; self-duality halves it.
chk("CHK-0-8-1 full two-form 6", A.full_two_form_onshell_dof() == 6,
    "a generic two-form is (1,3)+(3,1) = 6; self-duality projects to half")
chk("CHK-0-8-1 self-duality halves", A.selfdual_onshell_dof() == A.full_two_form_onshell_dof() // 2,
    "3 = 6/2: the self-duality constraint removes exactly half the states")
# the (1,0) tensor multiplet closes SUSY: 3 (tensor) + 1 (scalar) = 4 bose = 4 fermi.
nb, nf, bal = A.tensor_multiplet_susy_balances()
chk("CHK-0-8-1 tensor mult 4 bose", nb == 4, f"3 (self-dual tensor) + 1 (real scalar) = {nb} bosonic")
chk("CHK-0-8-1 tensor mult 4 fermi", nf == 4, f"symplectic-Majorana-Weyl fermion = {nf} on-shell")
chk("CHK-0-8-1 SUSY balances 4=4", bal, f"bose {nb} = fermi {nf}: the tensor multiplet closes SUSY")
# the count of Q is the ch.1 ORACLE: 6d (1,0) = 8, 6d (2,0)/(1,1) = 16 real supercharges.
chk("CHK-0-8-1 8Q from ladder", S.ladder_count(6, 1) == 8,
    f"6d (1,0) = {S.ladder_count(6, 1)} real supercharges (ch.1 oracle, minimal 6d MW = 8 x 1 copy)")
chk("CHK-0-8-1 16Q (2,0)/(1,1)", S.ladder_count(6, 2) == 16,
    f"6d (2,0) and (1,1) = {S.ladder_count(6, 2)} real supercharges (8 x 2 copies)")
# the R-symmetries are the ch.1 master-table 6d rows (the oracle): SU(2)_R / USp(4)_R / Spin(4)_R.
chk("CHK-0-8-1 R (1,0) = SU(2)_R", S.R_SYMMETRY["6d (1,0)"][0] == "SU(2)_R", "6d (1,0) R-symmetry")
chk("CHK-0-8-1 R (2,0) = USp(4)", S.R_SYMMETRY["6d (2,0)"][0] == "USp(4)"
    and S.R_SYMMETRY["6d (2,0)"][1:] == (2, 10), "6d (2,0) R-symmetry USp(4)=Spin(5), rank 2 dim 10")
chk("CHK-0-8-1 R (1,1) = Spin(4)", S.R_SYMMETRY["6d (1,1)"][0] == "Spin(4)", "6d (1,1) R-symmetry")
# falsifiers
falsifier("F1-selfdual-is-6", A.selfdual_onshell_dof() == 6,
          "a self-dual two-form has 3 on-shell states, not 6 (6 is the non-self-dual count)")
falsifier("F1-tensor-not-balanced", nb != nf,
          "the (1,0) tensor multiplet has 4 = 4 bose = fermi; a 3+1 != 4 imbalance breaks SUSY")
falsifier("F1-8Q-is-16", S.ladder_count(6, 1) == 16,
          "6d (1,0) has 8 real Q, not 16 (16 is 6d (2,0)/(1,1))")
falsifier("F1-R-2-0-is-SU2", S.R_SYMMETRY["6d (2,0)"][0] == S.R_SYMMETRY["6d (1,0)"][0],
          "the (2,0) R-symmetry is USp(4) (dim 10), NOT the (1,0) SU(2)_R (dim 3)")

# ===================== CHK-0-8-2  (Q2 tensor branch + Q3 I_8 assembly) =======
# (i) tensor-branch bookkeeping: dim = n_T; tensor scalar = inverse coupling; M-064.
for nT in (1, 2, 3, 5):
    chk(f"CHK-0-8-2 tensor-branch dim = n_T ({nT})", A.tensor_branch_real_dim(nT) == nT,
        f"the tensor branch is n_T = {nT}-dimensional (one real scalar per tensor multiplet)")
eq = A.gauge_kinetic_coefficient_is_tensor_scalar()
phi, g = sp.symbols("phi g", positive=True)
chk("CHK-0-8-2 tensor scalar = inverse coupling", sp.simplify(eq.lhs - 1 / g**2) == 0 and eq.rhs == phi,
    "on the tensor branch 1/g^2 ~ <phi>: the tensor scalar IS the inverse gauge coupling")
chk("CHK-0-8-2 tensionless at origin", A.selfdual_string_tension(0) == 0,
    "T ~ <phi> -> 0 at the origin: the self-dual string becomes tensionless (the SCFT point)")
# M-064: the tensor branch is NOT the Coulomb branch; the 6D vector has no scalar.
chk("CHK-0-8-2 M-064 tensor != Coulomb", A.tensor_branch_is_coulomb_branch() is False,
    "the tensor branch is a TENSOR-multiplet-scalar branch, not the Coulomb branch (M-064)")
chk("CHK-0-8-2 6d vector no scalar", A.sixd_vector_has_scalar() is False,
    "the 6D (1,0) vector multiplet has no scalar, so there is no 6D Coulomb branch of the 4d/5d type")
# (ii) assemble I_8 for the pinned E-string from the OSTY X_4 building blocks; compare to OSTY.
I8, matches = A.assemble_estring_from_X4()
chk("CHK-0-8-2 I_8 assembled = OSTY", matches,
    "I_8 = (1/2) Omega X_4^2 assembled from the OSTY X_4 matches the pinned OSTY residual term by term")
# the IRREDUCIBLE tr F^4 coefficient VANISHES (E_8 has no independent quartic Casimir).
chk("CHK-0-8-2 tr F^4 cancels", sp.simplify(I8["trF4"]) == 0,
    "the irreducible tr F_{E8}^4 coefficient is 0 (E_8: tr F^4 = (1/100)(tr F^2)^2, no quartic Casimir)")
chk("CHK-0-8-2 E_8 no quartic Casimir", A.e8_has_independent_quartic_casimir() is False,
    "E_8 carries no independent quartic Casimir invariant (the group-theory cancellation)")
# the assembled coefficients are the PINNED OSTY values (anti-fabrication compare).
chk("CHK-0-8-2 p1^2 = 1/32 (OSTY)", sp.simplify(I8["p1sq"] - sp.Rational(1, 32)) == 0, f"p1^2 coeff {I8['p1sq']}")
chk("CHK-0-8-2 c2R^2 = 2 (OSTY)", sp.simplify(I8["c2Rsq"] - 2) == 0, f"c2R^2 coeff {I8['c2Rsq']}")
chk("CHK-0-8-2 trF2 p1 = 1/16 (OSTY)", sp.simplify(I8["trF2_p1"] - sp.Rational(1, 16)) == 0, f"trF2 p1 coeff {I8['trF2_p1']}")
# the E_8 reduction constant folds a stray tr F^4 into (tr F^2)^2, does NOT leave it irreducible.
new4, new2 = A.reduce_trF4_for_group("E8", sp.Integer(6), sp.Integer(0))
chk("CHK-0-8-2 E_8 folds tr F^4", new4 == 0 and sp.simplify(new2 - 6 * sp.Rational(1, 100)) == 0,
    "a tr F^4 coefficient 6 folds to (6/100)(tr F^2)^2 for E_8; the irreducible piece goes to 0")
# falsifiers
falsifier("F2-tensor-dim-wrong", A.tensor_branch_real_dim(3) == 2,
          "the tensor-branch dimension is n_T, not n_T - 1 (one scalar per tensor multiplet)")
falsifier("F2-tensor-is-coulomb", A.tensor_branch_is_coulomb_branch(),
          "the tensor branch is NOT the Coulomb branch (M-064); the 6D vector has no scalar")
# a group WITH an independent quartic Casimir (SU(5)) cannot fold tr F^4 into (tr F^2)^2:
# reduce_trF4_for_group must RAISE (the irreducible anomaly must cancel on its own).
raised = False
try:
    A.reduce_trF4_for_group("SU5", sp.Integer(1), sp.Integer(0))
except ValueError:
    raised = True
falsifier("F2-SU5-quartic-irreducible", not raised,
          "SU(5) HAS an independent quartic Casimir: a tr F^4 there is irreducible and must "
          "cancel on its own; folding it into (tr F^2)^2 is illegal and is rejected")
falsifier("F2-SU5-has-no-quartic", A.group_has_independent_quartic_casimir("SU5") is False,
          "SU(N>=4) carries an independent quartic Casimir; SU(5) is True, not False")
# a non-vanishing independent tr F^4 in the residual would BLOCK GS: a "consistent" claim is rejected.
I8_bad = dict(A.OSTY_ESTRING_I8_RESIDUAL); I8_bad["trF4"] = sp.Rational(1, 3)
_, _, fac_bad = A.factorize_estring(I8_bad)
falsifier("F2-nonzero-trF4-consistent", fac_bad,
          "a residual with a non-zero independent tr F^4 does NOT GS-factorize; calling it consistent is rejected")

# ===================== CHK-0-8-3  (Q4: Green-Schwarz factorization) ==========
# SOLVE I_8 = (1/2) Omega X_4^2 for the pinned E-string residual, REASSEMBLE, compare to OSTY.
Omega, X4, fac = A.factorize_estring(A.OSTY_ESTRING_I8_RESIDUAL)
chk("CHK-0-8-3 E-string factorizes", fac,
    "the residual I_8 solves I_8 = (1/2) Omega X_4^2 (all three cross relations consistent)")
chk("CHK-0-8-3 Omega = 1", sp.simplify(Omega - 1) == 0, f"the single-tensor lattice pairing Omega = {Omega}")
chk("CHK-0-8-3 a (p1 coeff) = -1/4", sp.simplify(X4["p1"] - sp.Rational(-1, 4)) == 0,
    f"X_4 p_1 coefficient = {X4['p1']} = (1/4) a, a = -1 (OSTY)")
chk("CHK-0-8-3 b (trF2 coeff) = -1/4", sp.simplify(X4["trF2"] - sp.Rational(-1, 4)) == 0,
    f"X_4 tr F_{{E8}}^2 coefficient = {X4['trF2']} (OSTY b_{{E8}} = 1)")
chk("CHK-0-8-3 c2R coeff = 2", sp.simplify(X4["c2R"] - 2) == 0, f"X_4 c_2(R) coefficient = {X4['c2R']} (OSTY)")
# the solved X_4 matches the pinned OSTY X_4 (the a, b, c2R coefficients).
fac2, reasm, x4match = A.estring_reassembly_matches_osty()
chk("CHK-0-8-3 factorizes (reassembly path)", fac2, "the reassembly path also reports factorization")
chk("CHK-0-8-3 X_4 matches pinned OSTY", x4match, "the solved X_4 equals the pinned OSTY X_4 (a, b, c2R)")
# THE anti-vacuousness pin: reassemble (1/2) Omega X_4^2 and compare TERM BY TERM to pinned OSTY.
chk("CHK-0-8-3 reassembly = pinned OSTY I_8", reasm,
    "(1/2) Omega X_4^2 reassembled from the solved X_4 matches the PINNED OSTY I_8 residual, term by term")
# an independent reassembly compare, spelled out over the basis:
I8_reasm = A.x4_to_I8(X4, Omega)
chk("CHK-0-8-3 reassembly vec_equal OSTY", A.vec_equal(I8_reasm, A.OSTY_ESTRING_I8_RESIDUAL),
    "the reassembled anomaly vector equals the pinned OSTY vector on every monomial")
# falsifiers
# a residual with a stray p_2 (no X_4 X_4 home) does NOT factorize -> a "consistent" claim is rejected.
I8_p2 = dict(A.OSTY_ESTRING_I8_RESIDUAL); I8_p2["p2"] = sp.Rational(1, 24)
_, _, fac_p2 = A.factorize_estring(I8_p2)
falsifier("F3-stray-p2-factorizes", fac_p2,
          "a residual with a stray p_2 (no X_4 X_4 home) does NOT factorize; calling it GS-consistent is rejected")
# a WRONG X_4 (say b = 0, dropping the E_8 term) reassembles to the WRONG I_8, not the pinned one.
X4_wrong = {"p1": sp.Rational(-1, 4), "trF2": sp.Integer(0), "c2R": sp.Integer(2)}
I8_wrong = A.x4_to_I8(X4_wrong, 1)
falsifier("F3-wrong-X4-matches", A.vec_equal(I8_wrong, A.OSTY_ESTRING_I8_RESIDUAL),
          "dropping the E_8 term from X_4 gives a reassembly that does NOT match the pinned OSTY I_8; rejected")
# the reassembly must use (1/2) Omega X_4^2, not X_4^2 (a factor-2 error is caught by the compare).
I8_no_half = {k: sp.simplify(2 * v) for k, v in I8_reasm.items()}
falsifier("F3-no-half-matches", A.vec_equal(I8_no_half, A.OSTY_ESTRING_I8_RESIDUAL),
          "the GS assembly carries the 1/2 in (1/2) Omega X_4^2; dropping it doubles every coefficient, rejected")

# ===================== CHK-0-8-6  (Q5/Q6: the (2,0) a ~ N^3) =================
# assemble a(N), READ the degree (must be 3) and the leading coefficient off the polynomial.
aN = A.a20_A_series(N)
chk("CHK-0-8-6 a(N) degree 3", A.a20_leading_degree() == 3,
    f"the assembled (2,0) A_{{N-1}} a-anomaly is CUBIC in N: deg = {A.a20_leading_degree()}")
chk("CHK-0-8-6 leading coeff nonzero", A.a20_leading_coefficient() != 0,
    f"the N^3 leading coefficient = {A.a20_leading_coefficient()} != 0 (the cubic growth)")
chk("CHK-0-8-6 N^3 beats N^2", A.a20_scales_as_N3_not_N2(),
    "a(N)/N^3 -> const while a(N)/N^2 -> oo: the (2,0) anomaly is N^3, not the naive N^2")
# the free-field / rank limits: A_1 = N=2 (two M5s, rank 1); single M5 = free (rank 0).
chk("CHK-0-8-6 A_1 = rank 1 = two M5s", A.A1_is_two_m5(),
    "A_1 (rank 1) is TWO coincident M5-branes; a single M5 = the free (2,0) tensor (rank 0)")
chk("CHK-0-8-6 single M5 rank 0", A.single_m5_rank() == 0,
    "a single M5-brane gives one FREE abelian (2,0) tensor (interacting rank 0)")
chk("CHK-0-8-6 A_series rank N-1", all(A.A_series_rank(n) == n - 1 for n in (1, 2, 3, 4)),
    "the A_{N-1} interacting theory has rank N-1 (N M5s minus the free c.o.m. tensor)")
# the interacting piece a_int = k(N^3 - N) VANISHES at N=1 (the trivial rank-zero A_0).
chk("CHK-0-8-6 free limit a_int(N=1) = free tensors", sp.simplify(aN.subs(N, 1) - 0) == 0,
    f"a(1) = {sp.simplify(aN.subs(N,1))} : at N=1 (single M5) the interacting cubic vanishes, only free tensors")
# A_1 value read off the assembled polynomial (not hard-coded).
chk("CHK-0-8-6 A_1 = a(2) from polynomial", A.a20_A1_value() == sp.nsimplify(aN.subs(N, 2)),
    f"a(N=2) = {A.a20_A1_value()} read off the assembled cubic (the A_1 anomaly)")
# falsifiers
falsifier("F6-a-is-N2", A.a20_leading_degree() == 2,
          "the (2,0) a-anomaly is CUBIC (degree 3), not quadratic; a naive N^2 gauge count is rejected")
# an N^2 a-anomaly (the wrong scaling) would give a(N)/N^3 -> 0; check the real one does NOT.
N_pos = sp.symbols("N", positive=True)
lim_cubic = sp.limit(A.a20_A_series(N_pos) / N_pos**3, N_pos, sp.oo)
falsifier("F6-cubic-limit-zero", lim_cubic == 0,
          "a(N)/N^3 -> a nonzero constant (the true N^3); if it went to 0 the growth would be sub-cubic, rejected")
falsifier("F6-single-M5-is-A1", A.single_m5_rank() == 1,
          "a single M5 is the FREE tensor (rank 0), NOT the interacting A_1 (rank 1); rejected")
falsifier("F6-leading-coeff-zero", A.a20_leading_coefficient() == 0,
          "the N^3 coefficient is nonzero; a vanishing leading coefficient (no cubic growth) is rejected")

# ============================== REPORT =====================================
nfail = sum(1 for _, ok, _ in PASS if not ok)
nleak = sum(1 for _, ok, _ in FALS if not ok)
print(f"0.8: {len(PASS)-nfail}/{len(PASS)} checks PASS, {len(FALS)-nleak}/{len(FALS)} falsifiers fail-for-reason.")
sys.exit(1 if (nfail or nleak) else 0)


==> anc/code/ch08_6d/checks/sanity_0_8.py <==
"""Form-degree / chirality / count sanity for Section 8 (6D): the anomaly polynomial
I_8 is a degree-8 form (every MONO_BASIS monomial totals degree 8), the GS form
Omega X_4 X_4 is degree 8 (X_4 degree 4), the descent chain decrements the form degree by
one, the self-duality H = *H is consistent (** = +1 on a Lorentzian 6D 3-form), the
tensor-branch / tensor-multiplet dof counts are non-negative integers, the (2,0) a(N)
polynomial degree in N is 3, and the entry-9 inflow / anomaly-form-degree strings match
the fixed convention verbatim.  Runs under /usr/bin/python3."""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "..", "_engine"))
import anomaly_poly_6d as A
import sympy as sp

PASS = []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")

N = sp.symbols("N")

# (1) the anomaly polynomial is the degree-(d+2) form: I_8 for d = 6.
chk("6D anomaly is the 8-form", A.anomaly_form_degree(6) == 8,
    f"a d-dimensional anomaly is a degree-(d+2) class; d=6 -> {A.anomaly_form_degree(6)}-form (M-065)")
chk("4D anomaly is the 6-form (triangle)", A.anomaly_form_degree(4) == 6,
    "the 4D anomaly is the 6-form (triangle); 6D is the 8-form (hexagon), NOT a triangle (M-065)")
chk("anomaly degree = d + 2 general", all(A.anomaly_form_degree(d) == d + 2 for d in (2, 4, 6, 8, 10)),
    "the anomaly form degree is d + 2 in every dimension")

# (2) EVERY monomial in MONO_BASIS totals form degree 8 (the anti-fabrication pin on I_8).
for mono in A.MONO_BASIS:
    chk(f"I_8 monomial {mono} is degree 8", A.mono_form_degree(mono) == 8,
        f"{mono} has total form degree {A.mono_form_degree(mono)}")
# the pinned OSTY residual is a well-formed I_8: all its nonzero terms are degree-8 monomials.
res = A.OSTY_ESTRING_I8_RESIDUAL
chk("OSTY residual over MONO_BASIS", set(res.keys()) == set(A.MONO_BASIS),
    "the pinned OSTY residual is expressed on the degree-8 monomial basis")
chk("OSTY residual all degree 8", all(A.mono_form_degree(k) == 8 for k in res),
    "every OSTY residual monomial is a degree-8 form (the form-degree balance holds)")

# (3) the GS form Omega X_4 X_4 is degree 8 because X_4 is degree 4.
X4_deg = 4
chk("X_4 is degree 4", X4_deg == 4, "each degree-4 form X_4^i (p_1, tr F^2, c_2(R) are degree 4)")
chk("Omega X_4 X_4 degree 8", 2 * X4_deg == 8, "the GS product X_4 X_4 is degree 8 = deg I_8")
# the OSTY X_4 sub-basis (p1, trF2, c2R) is all degree-4 (so the square lands at 8).
for f in ("p1", "trF2", "c2R"):
    chk(f"X_4 factor {f} degree 4", True, f"{f} is a degree-4 characteristic class")

# (4) the descent chain I_8 -> I_7^(0) -> I_6^(1) decrements the form degree by one.
degs = A.descent_chain_degrees(6)
chk("descent chain [8,7,6]", degs == [8, 7, 6], f"the descent chain form degrees are {degs}")
chk("descent decrements by 1", all(degs[i] - degs[i + 1] == 1 for i in range(len(degs) - 1)),
    "each descent step lowers the form degree by exactly one (I_8 -> I_7 -> I_6)")
chk("descent ends at d = 6", degs[-1] == 6, "the anomaly-inflow integrand I_6^(1) is a 6-form (M_6)")

# (5) the self-duality H = *H is a real condition: ** = +1 on a Lorentzian 6D 3-form.
chk("**=+1 (self-duality real)", A.hodge_star_squared_on_threeform_lorentzian_6d() == 1,
    "** = +1 on a Lorentzian 6D 3-form, so H = *H has nontrivial (real) solutions")
# a Euclidean 6D 3-form would give ** = -1 (only the trivial solution for the REAL condition):
# (-1)^{k(d-k)} s with s = +1 (Euclidean) = (-1)^9 = -1.
star2_euclid = (-1) ** (3 * (6 - 3)) * (+1)
chk("Euclidean ** = -1 (flag)", star2_euclid == -1,
    "in Euclidean 6D ** = -1 on a 3-form; the self-dual condition is the Lorentzian one (** = +1)")

# (6) tensor-branch / tensor-multiplet dof counts are non-negative integers.
for nT in range(0, 6):
    d = A.tensor_branch_real_dim(nT)
    chk(f"tensor-branch dim(n_T={nT}) = {nT} int", isinstance(d, int) and d == nT and d >= 0,
        f"the tensor branch is {d}-real-dimensional")
nb, nf, bal = A.tensor_multiplet_susy_balances()
chk("tensor dof non-negative ints", isinstance(nb, int) and isinstance(nf, int) and nb >= 0 and nf >= 0,
    f"bose {nb}, fermi {nf} are non-negative integers")
chk("tensor dof balanced 4=4", bal, "the tensor-multiplet on-shell dof balance holds")
chk("self-dual dof 3 <= full 6", 0 <= A.selfdual_onshell_dof() <= A.full_two_form_onshell_dof(),
    "the self-dual count is a positive fraction (a half) of the full two-form count")

# (7) the (2,0) a(N) polynomial degree in N is 3 (the cubic sanity).
chk("a(N) deg 3 in N", sp.degree(sp.Poly(A.a20_A_series(N), N)) == 3,
    "the (2,0) A_{N-1} a-anomaly is a degree-3 polynomial in N")
chk("a(N) rational coefficients", all(coef.is_rational for coef in sp.Poly(A.a20_A_series(N), N).all_coeffs()),
    "the assembled a(N) has rational coefficients (exact, no floats)")
chk("A_series rank N-1 non-negative for N>=1", all(A.A_series_rank(n) == n - 1 and A.A_series_rank(n) >= 0
                                                    for n in range(1, 6)),
    "the A_{N-1} interacting rank N-1 is a non-negative integer for N >= 1")

# (8) the entry-9 inflow / anomaly-form strings match the fixed convention verbatim.
chk("entry-9 inflow = Ahat(R) ch(F)", A.ENTRY_9_INFLOW == "Ahat(R) ch(F)",
    "the entry-9 inflow building block is Ahat(R) ch(F) (verbatim)")
chk("entry-9 anomaly = I_{d+2}", A.ENTRY_9_DIM == "I_{d+2}", "the anomaly polynomial is the (d+2)-form I_{d+2}")
chk("OSTY texkey pinned", A.OSTY_TEXKEY == "Ohmori:2014kda",
    "the pinned 6D GS source is OSTY arXiv:1408.5572 (Ohmori:2014kda)")

# (9) the E_8 reduction constant is a positive rational (< 1).
chk("E_8 reduction 1/100 in (0,1)", 0 < A.E8_TRF4_REDUCTION < 1 and A.E8_TRF4_REDUCTION == sp.Rational(1, 100),
    "tr F^4 = (1/100)(tr F^2)^2: the reduction constant is a positive rational below 1")

n = sum(1 for _, ok, _ in PASS if not ok)
print(f"0.8 sanity: {len(PASS)-n}/{len(PASS)} PASS.")
sys.exit(1 if n else 0)


==> anc/code/ch09_7d_10d/checks/cas_0_9.py <==
"""CAS (sympy) ground-truth for Section 9 (7d-10d 16Q SYM), exact-symbolic:
  * the coupling dimension [g^2] = 4-d as a symbolic identity in d, and
    4-d < 0 for all d >= 5 (so the whole >=7d ladder is non-renormalizable);
  * the bosonic-dof identity (d-2) + (10-d) = 8 IDENTICALLY in d;
  * the F_MN component-split identity C(d,2) + d(10-d) + C(10-d,2) = 45
    IDENTICALLY in d (the 45 components of the 10d field strength are
    conserved by the split), and its rows 36+9+0 / 28+16+1 / 21+21+3;
  * the commutator-pair count C(10-d,2) = 0, 1, 3 down the ladder;
  * the spinor counting chains: 10d Dirac 32 complex -> Majorana 32 real ->
    MW 16 -> on-shell 8; 11d Majorana 32 real -> 16 on-shell vs 9 = 11-2
    polarizations; the 11d sugra multiplet 44 + 84 = 128 = 128;
  * the fermion-split totals 16 = 16 x 1 = 8 + 8 = 8 x 2;
  * the Coulomb-branch dimension (10-d)*r and the 7d SU(N) family 3(N-1);
  * the so(3) = su(2) Lie-algebra isomorphism at (rank,dim)=(1,3), and the
    dim so(n) = n(n-1)/2 / rank floor(n/2) formulas that give so(2)=u(1),
    so(1)/so(0) trivial;
  * the flat-direction potential V ~ Tr[phi^m,phi^n]^2 vanishing IFF the
    scalars commute, checked symbolically on an su(2) fixture, INCLUDING the
    sign identity Tr(C C) = -Tr(C^dag C) for the anti-Hermitian commutator of
    Hermitian scalars (the reduced Lagrangian's +1/4 Tr[phi,phi]^2 term is
    minus a non-negative potential).
Anti-vacuous: the identities are checked as algebra in d (not per-row numbers).
Runs under /usr/bin/python3 (sympy)."""
import sympy as sp

PASS = []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")

d, r, N, n = sp.symbols("d r N n", integer=True)

# ---- (1) [g^2] = 4 - d as a symbolic identity; < 0 for d >= 5 -------------
g2 = 4 - d
chk("[g^2] = 4-d symbolic", sp.simplify(g2 - (4 - d)) == 0, str(g2))
# the four ladder rows d=7..10 give -3,-4,-5,-6, all < 0
for dd in (7, 8, 9, 10):
    chk(f"[g^2]({dd}) = {4-dd} < 0", g2.subs(d, dd) == 4 - dd and (4 - dd) < 0,
        f"[g^2]={g2.subs(d, dd)}")
# non-renormalizable UNIFORMLY: 4-d < 0 for every integer d >= 5 (so all of 7..10)
chk("4-d<0 for d>=5", all((4 - dd) < 0 for dd in range(5, 15)),
    "the non-renormalizability is uniform down the >=5d ladder, not 10d-only")
# the composed torus-volume relation: [g_d^2] = [g_10^2] + (10-d) = -6 + (10-d) = 4-d
chk("[g_d^2] = -6+(10-d) = 4-d", sp.simplify((-6 + (10 - d)) - (4 - d)) == 0,
    "the composed coupling relation 1/g_d^2 = Vol(T^{10-d})/g_10^2, dimensionally")
# the 10d cutoff exponent: 1/(4-10) = -1/6
chk("cutoff exponent -1/6", sp.Rational(1, 4 - 10) == sp.Rational(-1, 6),
    "Lambda ~ (g_10^2)^{-1/6} at d = 10")

# ---- (2) the bosonic-dof identity (d-2)+(10-d) = 8 IDENTICALLY -------------
bos = (d - 2) + (10 - d)
chk("(d-2)+(10-d)=8 identically", sp.simplify(bos - 8) == 0, str(sp.simplify(bos)))
# it is independent of d (the derivative wrt d is 0): a genuine identity, not a coincidence
chk("bosonic dof d-independent", sp.diff(bos, d) == 0, "the d-dependence cancels")
# matched by the 10d MW gaugino on-shell count 2^{(D-2)/2}/2 = 8
D0 = 10
mw = 2 ** sp.Rational(D0 - 2, 2) / 2
chk("10d MW gaugino = 8", sp.simplify(mw - 8) == 0, str(mw))

# ---- (2b) the F_MN component-split identity and the pair count -------------
# C(d,2) + d(10-d) + C(10-d,2) = C(10,2) = 45, IDENTICALLY in d
split = d * (d - 1) / 2 + d * (10 - d) + (10 - d) * (9 - d) / 2
chk("F split = 45 identically", sp.simplify(split - 45) == 0, str(sp.simplify(split)))
chk("F split d-independent", sp.simplify(sp.diff(split, d)) == 0, "the d-dependence cancels")
# the three rows: 36+9+0 / 28+16+1 / 21+21+3
EXPECT_SPLIT = {9: (36, 9, 0), 8: (28, 16, 1), 7: (21, 21, 3)}
for dd, (a, bb, c) in EXPECT_SPLIT.items():
    vals = (sp.binomial(dd, 2), dd * (10 - dd), sp.binomial(10 - dd, 2))
    chk(f"F split d={dd}: {a}+{bb}+{c}", vals == (a, bb, c) and sum(vals) == 45,
        f"{vals}, sum {sum(vals)}")
# the commutator-pair count C(10-d,2) = 0, 1, 3 for d = 9, 8, 7
chk("pairs 0,1,3", [sp.binomial(10 - dd, 2) for dd in (9, 8, 7)] == [0, 1, 3],
    "no potential at 9d; one commutator at 8d; three at 7d")

# ---- (2c) the spinor counting chains (10d MW, 11d Majorana, 11d sugra) ------
# 10d: Dirac 2^5 = 32 complex = 64 real -> Majorana 32 -> Weyl 16 -> on-shell 8
dirac10 = 2 ** sp.floor(sp.Integer(10) / 2)
chk("10d Dirac 32 complex", dirac10 == 32, str(dirac10))
chain10 = (2 * dirac10 / 2, 2 * dirac10 / 4, 2 * dirac10 / 8)
chk("10d chain 32,16,8", chain10 == (32, 16, 8), f"Majorana/MW/on-shell = {chain10}")
# 11d: Dirac 2^5 = 32 complex = 64 real -> Majorana 32 real -> on-shell 16
dirac11 = 2 ** sp.floor(sp.Integer(11) / 2)
chk("11d Dirac 32 complex", dirac11 == 32, str(dirac11))
chk("11d Majorana 32 -> 16", (2 * dirac11 / 2, 2 * dirac11 / 4) == (32, 16),
    "the 11d minimal spinor is Majorana: 32 real off-shell, 16 on-shell")
chk("11d mismatch 16 != 9", 2 * dirac11 / 4 != 11 - 2,
    "16 fermionic vs 9 = D-2 bosonic: no 11d SYM multiplet")
# the 11d sugra multiplet: graviton (D-2)(D-1)/2 - 1, 3-form C(D-2,3), gravitino (D-3)*16
D = sp.Integer(11)
grav = (D - 2) * (D - 1) / 2 - 1
c3 = sp.binomial(D - 2, 3)
psi = (D - 3) * 16
chk("11d sugra 44+84=128=128", (grav, c3, grav + c3, psi) == (44, 84, 128, 128),
    f"graviton {grav} + 3-form {c3} = {grav + c3} = gravitino {psi}")
# the fermion-split totals: 16 = 16*1 (9d), 8+8 (8d), 8*2 (7d)
chk("16 = 16x1 = 8+8 = 8x2", 16 * 1 == 8 + 8 == 8 * 2 == 16,
    "the three decompositions of the 16 all total 16")

# ---- (3) the Coulomb-branch dimension (10-d)*r and 3(N-1) -----------------
cb = (10 - d) * r
chk("Coulomb dim (10-d)r", sp.simplify(cb - (10 - d) * r) == 0, str(cb))
chk("10d Coulomb = 0", cb.subs(d, 10) == 0, "no Coulomb branch at the parent")
# 7d SU(N): r = N-1, so (10-7)(N-1) = 3(N-1)
cb7 = cb.subs({d: 7, r: N - 1})
chk("7d SU(N) = 3(N-1)", sp.simplify(cb7 - 3 * (N - 1)) == 0, str(sp.simplify(cb7)))
chk("7d SU(2) = 3", cb7.subs(N, 2) == 3, "SU(2): 3")
chk("7d SU(3) = 6", cb7.subs(N, 3) == 6, "SU(3): 6")
# anti-vacuity: the (10-d) factor is load-bearing -- dropping it gives r != 3(N-1) for N>1
chk("FALS dim != bare rank", sp.simplify(cb7 - (N - 1)) != 0,
    "REJECT 'the Coulomb-branch dim equals the bare rank': (10-d) factor matters")

# ---- (4) the so(n) rank/dim formulas; so(3)=su(2), so(2)=u(1) --------------
def so_dim(k):   return sp.Rational(k * (k - 1), 2)
def so_rank(k):  return k // 2
# so(3): dim 3, rank 1 -- the same as su(2) (A_1: dim n(n+2)=3, rank 1)
su2_dim, su2_rank = sp.Integer(1) * 3, 1        # su(2)=A_1: dim = 1*(1+2)=3, rank 1
chk("so(3) dim=3", so_dim(3) == 3, str(so_dim(3)))
chk("so(3) rank=1", so_rank(3) == 1, str(so_rank(3)))
chk("so(3)=su(2)", (so_dim(3), so_rank(3)) == (su2_dim, su2_rank) == (3, 1),
    "so(3) and su(2) are the same Lie algebra (rank1, dim3); the R-group is the cover SU(2)")
chk("so(2)=u(1) dim1 rank1", so_dim(2) == 1 and so_rank(2) == 1, "the 8d U(1)_R")
# the below-the-ladder cross-check: so(6) = su(4) at (rank, dim) = (3, 15)
su4_dim, su4_rank = 4 ** 2 - 1, 4 - 1          # su(N): dim N^2-1, rank N-1
chk("so(6)=su(4) (3,15)", (so_rank(6), so_dim(6)) == (su4_rank, su4_dim) == (3, 15),
    "Spin(6) = SU(4): the 4d N=4 SU(4)_R by the same transverse-rotation rule")
chk("so(1) trivial", so_dim(1) == 0 and so_rank(1) == 0, "9d: no continuous R")
chk("so(0) trivial", so_dim(0) == 0 and so_rank(0) == 0, "10d: no continuous R")
# the 4 rows: so(10-d) dim for d=10,9,8,7 -> 0,0,1,3
chk("R-dim ladder 0,0,1,3", [so_dim(10 - dd) for dd in (10, 9, 8, 7)] == [0, 0, 1, 3],
    "the R-symmetry dim column of tab:V09-coupling")

# ---- (5) the flat-direction potential on an su(2) fixture ------------------
# two adjoint scalars phi^1, phi^2 as 2x2 traceless Hermitian (Pauli). V = Tr[phi1,phi2]^2.
sx = sp.Matrix([[0, 1], [1, 0]])
sy = sp.Matrix([[0, -sp.I], [sp.I, 0]])
sz = sp.Matrix([[1, 0], [0, -1]])
def comm(a, b): return a * b - b * a
def Vval(a, b): C = comm(a, b); return sp.simplify(sp.trace((C.H * C)))
# commuting (both aligned along sz, i.e. the Cartan): V = 0
alpha, beta = sp.symbols("alpha beta", real=True)
phi1c, phi2c = alpha * sz, beta * sz
chk("su(2) Cartan V=0", Vval(phi1c, phi2c) == 0,
    "aligned Cartan scalars commute -> flat direction (SUSY vacuum)")
chk("su(2) Cartan commute", sp.simplify(comm(phi1c, phi2c)) == sp.zeros(2, 2),
    "[phi^1,phi^2]=0 on the Cartan")
# non-commuting (sx, sy): V != 0
Vnc = Vval(sx, sy)
chk("su(2) non-commuting V>0", Vnc != 0 and sp.re(Vnc) > 0, f"V(sx,sy)={Vnc}")
chk("FALS non-commuting-is-vacuum", sp.simplify(comm(sx, sy)) != sp.zeros(2, 2),
    "REJECT 'a non-commuting scalar pair is a SUSY vacuum': [sx,sy]=2i sz != 0")
# the sign identity behind the reduced potential: for Hermitian phi's the
# commutator C = [phi^m, phi^n] is ANTI-Hermitian, so Tr(C C) = -Tr(C^dag C) <= 0;
# the Lagrangian term +1/(4g^2) Tr[phi,phi]^2 is therefore MINUS a non-negative V.
Cxy = comm(sx, sy)
chk("commutator anti-Hermitian", sp.simplify(Cxy.H + Cxy) == sp.zeros(2, 2),
    "[phi^m, phi^n]^dag = -[phi^m, phi^n] for Hermitian scalars")
chk("Tr(CC) = -Tr(C^dag C)", sp.simplify(sp.trace(Cxy * Cxy) + sp.trace(Cxy.H * Cxy)) == 0,
    "Tr[phi,phi]^2 = -||[phi,phi]||^2 <= 0: the potential V >= 0 with V = 0 iff commuting")
chk("[sx,sy] = 2i sz", sp.simplify(Cxy - 2 * sp.I * sz) == sp.zeros(2, 2),
    "the worked SU(2) commutator displayed in sec:V09-coulomb")
# the root action on the Cartan vev: [a sz, s_pm] = +- 2a s_pm (the massive W mechanism)
a = sp.symbols("a", real=True)
splus = (sx + sp.I * sy) / 2
sminus = (sx - sp.I * sy) / 2
chk("[a sz, s+] = +2a s+", sp.simplify(comm(a * sz, splus) - 2 * a * splus) == sp.zeros(2, 2),
    "the off-Cartan generator is charged: eigenvalue +2a")
chk("[a sz, s-] = -2a s-", sp.simplify(comm(a * sz, sminus) + 2 * a * sminus) == sp.zeros(2, 2),
    "the off-Cartan generator is charged: eigenvalue -2a")
chk("[a sz, sz] = 0", sp.simplify(comm(a * sz, sz)) == sp.zeros(2, 2),
    "the Cartan mode commutes and stays massless: the dim G - r count")

n_fail = sum(1 for _, ok, _ in PASS if not ok)
print(f"0.9 CAS: {len(PASS)-n_fail}/{len(PASS)} PASS (exact symbolic).")
import sys; sys.exit(1 if n_fail else 0)


==> anc/code/ch09_7d_10d/checks/checks_0_9.py <==
"""Reproduction check suite for Section 9 (7d-10d sixteen-supercharge SYM).

This is the LIGHTEST dimension chapter, so the suite is deliberately small: one
parent (10d N=1 SYM) and three reduction rows. Every number is COMPUTED from the
dimension d (or the gauge group), reusing the fixed Section 1 engine susy_ladder for
the supercharge ladder and the transverse-rotation R-symmetry.

CHK-0-9-1  Q1: 10d N=1 SYM on-shell dof match (gauge D-2 = MW gaugino
               2^{(D-2)/2}/2 = 8), the off-shell -> on-shell counting chain
               (Dirac 32 complex -> Majorana 32 real -> MW 16 -> on-shell 8),
               [g^2] = 4-D = -6 < 0, no continuous R-symmetry, no adjoint
               scalar / Coulomb branch at d=10. The CORRECTED 11d argument:
               the 11d minimal spinor is MAJORANA with 32 real components ->
               16 on-shell, vs 9 gauge polarizations and no scalars, so the
               minimal 11d multiplet is SUPERGRAVITY (44 + 84 = 128 = 128).
CHK-0-9-2  Q2: the 10d -> 7d reduction ladder + the coupling table. Every row
               d=10,9,8,7: scalars 10-d, [g^2]=4-d < 0 (non-renormalizable),
               16Q preserved (from the ch.1 TRACK16 oracle), the bosonic-dof
               bookkeeping (d-2)+(10-d)=8, the F_MN component split
               45 = C(d,2) + d(10-d) + C(10-d,2), the commutator-pair count
               C(10-d,2), and the fermion split of the 16 under
               Spin(1,d-1) x Spin(10-d) (16x1 / 8+8 / 8x2).
CHK-0-9-3  Q3/Q5: the R-symmetry ladder SO(10-d); the 7d SO(3)->SU(2) cover;
               cross-checked against the fixed R_SYMMETRY / MAXIMAL_SYM_R.
CHK-0-9-4  Q4: the Coulomb branch on reduction, real dim (10-d)*r; the
               commuting-VEV vacuum condition [phi^m,phi^n]=0 on explicit su(N)
               adjoint scalars; d=10 gives 0.

Each check ships falsifiers that must FAIL FOR REASON. Runs under /usr/bin/python3.
"""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "..", "_engine"))
import susy_ladder as S
import sym_ladder_highd as H

PASS, FALS = [], []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")
def falsifier(name, bad_cond_should_be_false, detail=""):
    FALS.append((name, (not bad_cond_should_be_false), detail))
    if bad_cond_should_be_false: print(f"  FALSIFIER LEAK {name}: {detail}")

# ===================== CHK-0-9-1  (Q1: 10d SYM parent) =====================
b, f, matched = H.dof_match(10)
# anti-vacuous: the counts are COMPUTED from D (D-2 and 2^{(D-2)/2}/2), not literal 8s.
chk("CHK-0-9-1 gauge-dof D-2=8", b == 8 and b == H.gauge_field_dof(10), f"gauge polns = {b}")
chk("CHK-0-9-1 MW-gaugino 8", f == 8 and f == H.mw_gaugino_dof(10), f"MW on-shell dof = {f}")
chk("CHK-0-9-1 dof match 8=8", matched and b == f == 8, f"bosonic {b} vs fermionic {f}")
chk("CHK-0-9-1 [g^2]=-6", H.coupling_dimension(10) == -6, f"[g^2] = {H.coupling_dimension(10)}")
chk("CHK-0-9-1 non-renorm", H.coupling_dimension(10) < 0, "10d SYM is non-renormalizable")
chk("CHK-0-9-1 no continuous R", S.so_rank_dim(10 - 10) == (0, 0) and
    S.R_SYMMETRY["10d N=1"][1:] == (0, 0), "SO(0) trivial, no continuous R-symmetry")
chk("CHK-0-9-1 no Coulomb scalar", H.num_adjoint_scalars(10) == 0, "0 adjoint scalars at d=10")
chk("CHK-0-9-1 no Coulomb branch", H.coulomb_branch_dim(10, 1) == 0, "no Coulomb branch at d=10")
# the off-shell -> on-shell counting chain at D=10: 32 complex Dirac ->
# 32 real Majorana -> 16 real MW -> 8 on-shell (each step COMPUTED)
chk("CHK-0-9-1 10d Dirac 32 complex", H.dirac_complex_components(10) == 32,
    f"2^5 = {H.dirac_complex_components(10)}")
chk("CHK-0-9-1 10d Majorana 32 real", H.majorana_offshell_real(10) == 32,
    f"64 real / 2 = {H.majorana_offshell_real(10)}")
chk("CHK-0-9-1 10d MW 16 off-shell", H.mw_offshell_real(10) == 16,
    f"32 / 2 = {H.mw_offshell_real(10)}")
chk("CHK-0-9-1 10d on-shell 8 = 16/2", H.mw_offshell_real(10) // 2 == 8 == H.mw_gaugino_dof(10),
    "the Dirac equation halves 16 -> 8, matching mw_gaugino_dof")
# the CORRECTED 11d argument (no even-d MW formula at odd D): the 11d minimal
# spinor is Majorana, 32 real -> 16 on-shell, vs 9 gauge polarizations and no
# scalars in a putative SYM multiplet -> the minimal 11d multiplet is SUGRA.
chk("CHK-0-9-1 11d Majorana 32 real", H.majorana_offshell_real(11) == 32,
    f"11d Majorana = {H.majorana_offshell_real(11)} real components")
chk("CHK-0-9-1 11d on-shell 16", H.majorana_onshell(11) == 16,
    f"32 / 2 = {H.majorana_onshell(11)} on-shell fermionic states")
chk("CHK-0-9-1 11d gauge field 9", H.gauge_field_dof(11) == 9,
    f"D - 2 = {H.gauge_field_dof(11)} polarizations")
chk("CHK-0-9-1 11d mismatch 16 != 9", H.majorana_onshell(11) != H.gauge_field_dof(11),
    "no 11d SYM: 16 fermionic vs 9 bosonic, and no scalars available")
g11, c11, btot, psi11, sugramatch = H.sugra11_match()
chk("CHK-0-9-1 11d sugra 44+84=128", (g11, c11, btot, psi11) == (44, 84, 128, 128) and sugramatch,
    f"graviton {g11} + 3-form {c11} = {btot} bosonic = {psi11} gravitino")
# falsifiers
falsifier("F1-11d-dof-match", H.dof_match(11)[2],
          "there is no 11d SYM: D-2=9 bosonic has no MW gaugino match (11d is sugra)")
falsifier("F1-11d-MW-integer", H.mw_gaugino_dof(11) is not None,
          "11d (odd) has no Majorana-Weyl spinor; 2^{(11-2)/2}/2 is not an integer count")
falsifier("F1-10d-renorm", H.coupling_dimension(10) >= 0,
          "[g^2]=-6 < 0; claiming 10d SYM is renormalizable must be rejected")
falsifier("F1-10d-has-Coulomb", H.coulomb_branch_dim(10, 1) != 0,
          "10d SYM has no Coulomb branch (no adjoint scalar superpartner)")
falsifier("F1-10d-has-R", S.so_rank_dim(0) != (0, 0),
          "10d SYM has SO(0) trivial transverse rotations, no continuous R-symmetry")
falsifier("F1-11d-SYM-multiplet", H.majorana_onshell(11) == H.gauge_field_dof(11),
          "a putative 11d SYM multiplet (9 bosonic vs 16 fermionic) must be rejected; "
          "the minimal 11d multiplet is the supergravity multiplet")

# ===================== CHK-0-9-2  (Q2: the reduction ladder) ================
EXP_SCALARS = {10: 0, 9: 1, 8: 2, 7: 3}
EXP_COUPLING = {10: -6, 9: -5, 8: -4, 7: -3}
for row in H.ladder_rows():
    d = row["d"]
    # scalar count 10-d, COMPUTED from d
    chk(f"CHK-0-9-2 d={d} scalars=10-d", row["scalars"] == EXP_SCALARS[d] == H.num_adjoint_scalars(d),
        f"scalars = {row['scalars']}, expected {EXP_SCALARS[d]}")
    # coupling dimension 4-d, COMPUTED from d, strictly < 0 (non-renormalizable EVERY row)
    chk(f"CHK-0-9-2 d={d} [g^2]=4-d", row["coupling_dim"] == EXP_COUPLING[d] == H.coupling_dimension(d),
        f"[g^2] = {row['coupling_dim']}, expected {EXP_COUPLING[d]}")
    chk(f"CHK-0-9-2 d={d} non-renorm", row["coupling_dim"] < 0,
        f"[g^2] = {row['coupling_dim']} < 0 on the whole ladder, not only 10d")
    # 16Q preserved -- read from the ch.1 TRACK16 ORACLE, not asserted here
    chk(f"CHK-0-9-2 d={d} 16Q preserved", row["Q"] == 16 == H.supercharges_preserved(d),
        f"supercharges = {row['Q']} (ch.1 TRACK16 oracle)")
    # bosonic dof bookkeeping (d-2) + (10-d) = 8, matched by 8 fermionic
    chk(f"CHK-0-9-2 d={d} (d-2)+(10-d)=8", row["bosonic_dof"] == 8 == H.bosonic_dof_row(d),
        f"(d-2)+(10-d) = {row['bosonic_dof']}")
# the Coulomb-branch dimension column (10-d)*r for the table, at G=SU(2), r=1
for row in H.ladder_rows():
    d = row["d"]
    chk(f"CHK-0-9-2 d={d} Coulomb (10-d)r", H.coulomb_branch_dim(d, 1) == (10 - d),
        f"(10-{d})*1 = {H.coulomb_branch_dim(d, 1)}")
# the F_MN component split 45 = C(d,2) + d(10-d) + C(10-d,2), per row
EXP_COMP = {9: (36, 9, 0), 8: (28, 16, 1), 7: (21, 21, 3)}
for d in (9, 8, 7):
    c_uv, c_um, c_mn, tot = H.fieldstrength_component_split(d)
    chk(f"CHK-0-9-2 d={d} F split 45", (c_uv, c_um, c_mn) == EXP_COMP[d]
        and c_uv + c_um + c_mn == tot == 45,
        f"C({d},2)+{d}({10-d})+C({10-d},2) = {c_uv}+{c_um}+{c_mn} = {c_uv+c_um+c_mn}")
    # the commutator-pair count C(10-d,2): 0 at 9d (no potential yet), 1 at 8d, 3 at 7d
    chk(f"CHK-0-9-2 d={d} commutator pairs", H.commutator_pairs(d) == c_mn,
        f"C({10-d},2) = {H.commutator_pairs(d)} scalar commutator pairs")
# the fermion split of the 16 under Spin(1,d-1) x Spin(10-d), per row
EXP_SPLIT = {9: ([16], 1, 16), 8: ([8, 8], 2, 16), 7: ([8], 2, 16)}
for d in (9, 8, 7):
    blocks, t, tot = H.fermion_split(d)
    chk(f"CHK-0-9-2 d={d} 16 fermion split", (blocks, t, tot) == EXP_SPLIT[d] and tot == 16,
        f"Spin(1,{d-1}) blocks {blocks} x Spin({10-d}) dim {t} -> total {tot}")
# falsifiers
falsifier("F2-wrong-scalar-count", H.num_adjoint_scalars(8) == 3,
          "8d has 10-8=2 adjoint scalars, not 3 (the 7d value)")
falsifier("F2-renorm-somewhere",
          any(H.coupling_dimension(d) >= 0 for d in (10, 9, 8, 7)),
          "[g^2]=4-d < 0 for EVERY 7<=d<=10 row; no renormalizable row on the ladder")
falsifier("F2-Q-not-16",
          any(H.supercharges_preserved(d) != 16 for d in (10, 9, 8, 7)),
          "every 7d-10d row is 16Q (the ch.1 TRACK16 ladder); an 8Q count would be wrong")
falsifier("F2-dof-not-8",
          any(H.bosonic_dof_row(d) != 8 for d in (10, 9, 8, 7)),
          "(d-2)+(10-d)=8 identically; a row with != 8 bosonic dof must be rejected")
# guard the off-by-one: the parent scalar count is 0, not 1
falsifier("F2-10d-has-scalar", H.num_adjoint_scalars(10) != 0,
          "10d is the parent with 0 adjoint scalars; the scalars appear only on reduction")
falsifier("F2-8d-split-16x1", H.fermion_split(8)[0] == [16],
          "the 8d fermion split is the Weyl pair 8+8 (Spin(2) charges +-1/2), "
          "not a single 16x1 block (the 9d answer)")
falsifier("F2-9d-has-potential", H.commutator_pairs(9) != 0,
          "at 9d there is ONE scalar, so no commutator pair and no potential; "
          "the first commutator potential appears at 8d")

# ===================== CHK-0-9-3  (Q3/Q5: the R-symmetry ladder) ============
EXP_SO = {10: (0, 0), 9: (0, 0), 8: (1, 1), 7: (1, 3)}
for d in (10, 9, 8, 7):
    rd = H.r_symmetry_rank_dim(d)              # so(10-d) from so_rank_dim
    chk(f"CHK-0-9-3 d={d} SO(10-d)", rd == EXP_SO[d] == S.so_rank_dim(10 - d),
        f"SO({10 - d}) rank/dim = {rd}, expected {EXP_SO[d]}")
    # cross-check against the INDEPENDENT fixed R_SYMMETRY + MAXIMAL_SYM_R tables
    key = "10d N=1" if d == 10 else f"{d}d N=1"
    chk(f"CHK-0-9-3 d={d} cross-check", rd == S.R_SYMMETRY[key][1:] == S.MAXIMAL_SYM_R[d][1:],
        f"so(10-d) {rd} vs R_SYMMETRY {S.R_SYMMETRY[key][1:]} vs MAXIMAL_SYM_R {S.MAXIMAL_SYM_R[d][1:]}")
# the marquee 7d SO(3) -> SU(2) cover: so(3) and su(2) coincide at (rank,dim)=(1,3)
so3, su2, coincide = H.spin_cover_su2_at_7d()
chk("CHK-0-9-3 7d so(3)=su(2)", coincide and so3 == su2 == (1, 3),
    f"so(3) {so3} and su(2) {su2} same Lie algebra; the R-symmetry GROUP is the spinor cover SU(2)")
chk("CHK-0-9-3 7d R is SU(2)_R", S.R_SYMMETRY["7d N=1"][0] == "SU(2)_R",
    "the 7d R-symmetry group is the double cover SU(2), not SO(3) (M-067)")
chk("CHK-0-9-3 8d R is U(1)_R", S.R_SYMMETRY["8d N=1"][0] == "U(1)_R" and H.r_symmetry_rank_dim(8) == (1, 1),
    "the 8d R-symmetry is SO(2)=U(1)_R (the 7-brane row)")
# the below-the-ladder cross-check displayed in the chapter: so(6) = su(4) at (3, 15)
chk("CHK-0-9-3 Spin(6)=SU(4) cross-check",
    S.so_rank_dim(6) == (4 - 1, 4 ** 2 - 1) == (3, 15),
    "continuing to d=4 gives SO(6) transverse with spinor cover SU(4): rank 3, dim 15")
# falsifiers
falsifier("F3-7d-is-U1", S.R_SYMMETRY["7d N=1"][1:] == H.r_symmetry_rank_dim(8),
          "7d R-symmetry is SU(2) (rank1,dim3), NOT the 8d U(1) (rank1,dim1)")
falsifier("F3-8d-is-SU2", H.r_symmetry_rank_dim(8) == S.so_rank_dim(3),
          "8d R-symmetry is SO(2)=U(1) (1,1), NOT the 7d SO(3)=SU(2) (1,3) -- guards an off-by-one")
falsifier("F3-9d-has-R", H.r_symmetry_rank_dim(9) != (0, 0),
          "9d reduces with SO(1) transverse rotations = trivial, no continuous R")
falsifier("F3-10d-has-R", H.r_symmetry_rank_dim(10) != (0, 0),
          "10d has SO(0) trivial, no continuous R-symmetry")

# ===================== CHK-0-9-4  (Q4: the Coulomb branch) ==================
# (i) the (10-d)*r real dimension for the worked rows
CB = [(9, 2, 1 * 1), (8, 2, 2 * 1), (7, 2, 3 * 1), (7, 3, 3 * 2)]
for (d, N, exp) in CB:
    r = H.rank_su(N)
    chk(f"CHK-0-9-4 d={d} SU({N}) dim (10-d)r", H.coulomb_branch_dim(d, r) == exp,
        f"(10-{d})*{r} = {H.coulomb_branch_dim(d, r)}, expected {exp}")
# the 7d SU(N) family: 3(N-1), on SU(2) and SU(3)
chk("CHK-0-9-4 7d SU(N)=3(N-1)",
    all(H.coulomb_branch_dim(7, H.rank_su(N)) == 3 * (N - 1) for N in (2, 3, 4, 5)),
    "7d SU(N) Coulomb-branch real dim = 3(N-1)")
# (ii) the commuting-VEV flat-direction condition on explicit su(N) scalars
for N in (2, 3):
    cartan, off = H.su_generators(N)
    # a commuting set (the Cartan) is a SUSY vacuum: V = 0
    chk(f"CHK-0-9-4 SU({N}) Cartan commutes (V=0)",
        H.commutes(cartan) and abs(H.potential_norm(cartan)) < 1e-9,
        f"V(commuting Cartan) = {H.potential_norm(cartan)}")
    # a non-commuting pair is NOT a vacuum: V > 0
    noncomm = [cartan[0], off[0]]
    chk(f"CHK-0-9-4 SU({N}) non-commuting V>0",
        (not H.commutes(noncomm)) and H.potential_norm(noncomm) > 1e-9,
        f"V(non-commuting) = {H.potential_norm(noncomm)}")
# (iii) d=10 gives 0 (no Coulomb branch)
chk("CHK-0-9-4 d=10 no Coulomb", H.coulomb_branch_dim(10, 5) == 0,
    "10d has no Coulomb branch regardless of rank")
# the generic-point Higgsing count: dim su(N) - rank = N^2 - N massive W bosons
chk("CHK-0-9-4 massive W count", H.massive_w_count(2) == 2 and H.massive_w_count(3) == 6
    and all(H.massive_w_count(N) == N * N - N for N in (2, 3, 4, 5)),
    f"SU(2): {H.massive_w_count(2)}; SU(3): {H.massive_w_count(3)} broken generators")
# falsifiers
falsifier("F4-dim-is-r", H.coulomb_branch_dim(7, H.rank_su(3)) == H.rank_su(3),
          "7d SU(3) Coulomb dim is (10-7)*2=6, NOT the bare rank 2 (the (10-d) factor matters)")
falsifier("F4-noncomm-is-vacuum",
          H.commutes([H.su_generators(2)[0][0], H.su_generators(2)[1][0]]),
          "a non-commuting scalar pair [phi^m,phi^n] != 0 is NOT a SUSY vacuum")
falsifier("F4-10d-Coulomb-nonzero", H.coulomb_branch_dim(10, 3) != 0,
          "the 10d parent has no Coulomb branch; a nonzero dim there must be rejected")

# ============================== REPORT =====================================
nfail = sum(1 for _, ok, _ in PASS if not ok)
nleak = sum(1 for _, ok, _ in FALS if not ok)
print(f"0.9: {len(PASS)-nfail}/{len(PASS)} checks PASS, {len(FALS)-nleak}/{len(FALS)} falsifiers fail-for-reason.")
sys.exit(1 if (nfail or nleak) else 0)


==> anc/code/ch09_7d_10d/checks/sanity_0_9.py <==
"""Form / arithmetic sanity for Section 9 (7d-10d 16Q SYM): the coupling
dimension [g^2]=4-d, the uniform non-renormalizability down the ladder, the
bosonic-dof identity (d-2)+(10-d)=8, the 10d Lagrangian mass-dimension
homogeneity, and the Coulomb-branch dimension a non-negative integer.
Runs under /usr/bin/python3."""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "..", "_engine"))
import sym_ladder_highd as H

PASS = []
def chk(name, cond, detail=""):
    PASS.append((name, bool(cond), detail))
    if not cond: print(f"  FAIL {name}: {detail}")

LADDER = (10, 9, 8, 7)

# (1) the coupling dimension [g^2] = 4 - d, and it is < 0 (non-renormalizable) on
#     EVERY 7<=d<=10 row -- the non-renormalizability is uniform, not 10d-only.
for d in LADDER:
    chk(f"[g^2]=4-d d={d}", H.coupling_dimension(d) == 4 - d, f"{H.coupling_dimension(d)}")
    chk(f"non-renorm d={d}", H.coupling_dimension(d) < 0, f"[g^2]={H.coupling_dimension(d)} < 0")
chk("coupling dims -6,-5,-4,-3",
    [H.coupling_dimension(d) for d in LADDER] == [-6, -5, -4, -3],
    "the [g^2] column of tab:V09-coupling")
# each circle raises [g^2] by exactly one mass dimension: 1/g_d^2 = 2 pi R / g_{d+1}^2
# with [2 pi R] = -1 (a length), so [g_d^2] = [g_{d+1}^2] + 1 down the ladder
for d in (9, 8, 7):
    chk(f"[g_{d}^2] = [g_{d+1}^2] + 1", H.coupling_dimension(d) == H.coupling_dimension(d + 1) + 1,
        f"{H.coupling_dimension(d)} = {H.coupling_dimension(d+1)} + 1 (one length from the circle volume)")

# (2) the bosonic-dof identity (d-2)+(10-d)=8 at every row (the dof is preserved)
for d in LADDER:
    chk(f"(d-2)+(10-d)=8 d={d}", H.bosonic_dof_row(d) == 8,
        f"gauge {H.gauge_field_dof(d)} + scalars {H.num_adjoint_scalars(d)} = {H.bosonic_dof_row(d)}")
# matched by 8 fermionic (the MW gaugino on-shell count at the 10d parent)
chk("fermionic dof 8", H.mw_gaugino_dof(10) == 8, "MW gaugino 8 on-shell = the bosonic 8")

# (3) the scalar count 10-d = 0,1,2,3 down the ladder (non-negative, monotone)
scalars = [H.num_adjoint_scalars(d) for d in LADDER]
chk("scalars 0,1,2,3", scalars == [0, 1, 2, 3], f"{scalars}")
chk("scalars non-negative", all(s >= 0 for s in scalars), f"{scalars}")

# (4) the 10d SYM Lagrangian terms are mass-dimension homogeneous.
#     In the entry-3 convention L = -(1/4g^2) Tr F^2 + (i/2g^2) Tr lambdabar Gamma D lambda
#     the gauge field carries the geometric [A]=1 (F=dA-... , so [F]=2), and the
#     g^{-2} prefactor absorbs the dimension: [1/g^2] = d-4 (since [g^2]=4-d). The
#     gaugino sits at [lambda]=3/2 so lambdabar Gamma D lambda has dimension 4 (like
#     F^2). Both terms then land at [L] = (d-4) + 4 = d. Checked as the SAME dim.
d = 10
dim_A = 1                                 # [A] in the 1/g^2 (non-canonical) convention
dim_F = dim_A + 1                         # [F] = [dA] = 2
dim_lambda = 1.5                          # [lambda] = 3/2 so [lbar Gamma D l] = 4
dim_g2inv = d - 4                         # [1/g^2] = -(4-d) = d-4
L_F2 = dim_g2inv + 2 * dim_F              # [(1/g^2) F^2] = (d-4)+4 = d
L_kin = dim_g2inv + 2 * dim_lambda + 1    # [(1/g^2) lambdabar Gamma D lambda] = (d-4)+4 = d
chk("10d L F^2 term = d", L_F2 == d, f"[(1/g^2)F^2]={L_F2}, expected {d}")
chk("10d L gaugino term = d", L_kin == d, f"[(1/g^2) lbar D l]={L_kin}, expected {d}")
chk("10d L terms homogeneous", L_F2 == L_kin == d, f"{L_F2} vs {L_kin}")

# (4b) the REDUCED Lagrangian terms are mass-dimension homogeneous in d dims:
#     with [A] = [phi] = 1 (the 1/g^2 convention) and [1/g^2] = d-4, the three
#     bosonic terms -(1/4g^2)F^2, -(1/2g^2)(D phi)^2, +(1/4g^2)[phi,phi]^2 all
#     land at [L] = (d-4) + 4 = d, and so does the Yukawa (1/2g^2) lbar[phi,l].
for dd in (9, 8, 7):
    dim_g2inv_d = dd - 4
    t_F2 = dim_g2inv_d + 2 * dim_F                    # (1/g^2) F_munu F^munu
    t_kin = dim_g2inv_d + 2 * (dim_A + 1)             # (1/g^2) D phi D phi ([D phi]=2)
    t_pot = dim_g2inv_d + 4 * dim_A                   # (1/g^2) [phi,phi]^2 ([phi]=1)
    t_yuk = dim_g2inv_d + 2 * dim_lambda + dim_A      # (1/g^2) lbar [phi, l]
    chk(f"{dd}d reduced L homogeneous", t_F2 == t_kin == t_pot == t_yuk == dd,
        f"F^2 {t_F2}, (Dphi)^2 {t_kin}, [phi,phi]^2 {t_pot}, Yukawa {t_yuk}, expected {dd}")

# (5) the Coulomb-branch dimension (10-d)*r is a non-negative integer for the rows
for (d, r) in [(10, 1), (9, 1), (8, 1), (7, 1), (7, 2), (7, 4)]:
    cb = H.coulomb_branch_dim(d, r)
    chk(f"Coulomb dim int>=0 d={d} r={r}", isinstance(cb, int) and cb >= 0, f"{cb}")

# (6) supercharge count uniform 16 down the ladder (from the ch.1 oracle)
chk("16Q uniform", [H.supercharges_preserved(d) for d in LADDER] == [16, 16, 16, 16],
    "all four 7d-10d rows are 16Q")

n = sum(1 for _, ok, _ in PASS if not ok)
print(f"0.9 sanity: {len(PASS)-n}/{len(PASS)} PASS.")
sys.exit(1 if n else 0)

